The Structure of a Non-Isometric Non-Contractive Bijection of a Hereditarily Precompact Quasi-Metric Space

Let $F$ be a non-contractive bijection of a hereditarily precompact quasi-metric space $(X, d)$. We show that $F$ is asymptotically an isometry along its backward orbits: for every $a \in X$ and $\varepsilon > 0$, $0 \le d(Fx, Fy) - d(x, y) < \varepsilon$ for all $y$ and all $x$ sufficiently far in the backward orbit of $a$. More precisely, $d = \lambda^{-} + D_0$, where the asymptotic distance $\lambda^{-}(x, y) = \lim_k d(F^{-k}x, F^{-k}y)$ is the largest quasi-pseudo-metric below $d$ for which $F$ is an isometry, and the defect $D_0(x, y)$ lies between explicit bounds given by $\lambda^{-}$ and by a function $c$ that is nondecreasing along orbits and tends to $0$ along backward orbits. On each orbit, $\lambda^{-}$ induces, after completion, an invariant quasi-pseudo-metric on a compact metrizable monothetic group on which $F$ acts as a rotation, with the compact group topology. Conversely, every infinite compact metrizable monothetic group, with any rotation by a generator and any invariant quasi-pseudo-metric whose symmetrization is a compatible metric, arises in this way from a map that is not an isometry. Every such $c$ occurs over every possible $\lambda^{-}$, and the defects on a single orbit are characterized. These results give a structural answer to a classification question from the author's paper on the toll spiral (arXiv:2610.13973), a non-isometric bijection of this kind answering a question of Zavarzina. Three examples on the integers show that the defect is not determined by $c$, and that the question, read as asking for a toll charged on descents only, has a negative answer, even up to bi-Lipschitz conjugacy. The results hold for quasi-pseudo-metric spaces in which every sequence has a left K-Cauchy subsequence. Except for the statements listed at the end, among them the completion to a compact group, the results are machine-checked in Lean.

==> anc/ArtifactHashes.txt <==
b2b0ba578da2216f50cefc2e8338b321f51561fca14c0888a2b15fa4f198e6cf  Register.lean
9e5aac054d914087f59b742b044e394f17029cb0139c984d50edf4fb15c9536b  Structure.lean
aa54a95468418f471272ab8235997366782a6b7752cbcd432f13d842f7860e72  UpperLimits.lean
2d6be6fb8461c032ee8b14a43ad0e269227d7a38c37771b782685737440af1bb  LowerLimits.lean
08947af102fc0430c59a476b171996f82e7ca982ed0325ca28f1286ba59c9202  TollExamples.lean
b95a4fa0611440b49e368595f36d5b4ab0def3517a2cacc39579b58a8e3c5c30  Converses.lean
2773c517aa90b66ea8a2c52bddddf84393157797f8341be0df45294fff7fd32e  lean-toolchain
d99c22a8ac4b71a212eb6526cf999fca3c04e7121fb3f172d2330abe1a841413  lakefile.toml
a679e1a197dc741c094a33996ae8fc1c9ab6666cca806a2f15611ae200d4355b  lake-manifest.json


==> anc/Converses.lean <==
/-
Converses.lean — four results of "The Structure of a Non-Isometric
Non-Contractive Bijection of a Hereditarily Precompact Quasi-Metric
Space" that earlier versions proved on paper only; version 3 adds
this mechanization. Builds on Register.lean and Structure.lean,
which are unchanged.

1. `lam_greatest` (Remark 6.14): the asymptotic distance `lam` is the
   largest quasi-pseudo-metric below `d` for which `F` is an isometry.
   The inequality `le_lam_of_iso` needs only `ℓ ≤ d` and the isometry.
2. `ascent_not_tolled` (Proposition 6.11): no conjugacy of the ascent
   spiral onto an orbit carrying a tolled distance (a shift-invariant
   base plus a toll that vanishes on ascents) satisfies even the upper
   Lipschitz bound. A tolled extension with descent zones, form (a)
   of Proposition 6.10, is such a distance, since descent zones contain
   no ascent; the conjugacy need not be bijective or equivariant.
3. `every_completion_occurs` (Proposition 5.3, its statements on
   `(ℤ, d)`): for a compact metric abelian group `K` whose metric is
   the symmetrization of an invariant quasi-pseudo-metric `ℓ`, and `g`
   generating a dense subgroup of the infinite group `K`, the distance
   `d n m = ℓ (n • g) (m • g) + κ [m < n, 0 ≤ n]` is a T₁ quasi-metric
   satisfying (i); the shift is non-contractive and not an isometry,
   and its asymptotic distance is `ℓ (n • g) (m • g)`, the shift
   acting as `+ g`. The identification of the completed orbit with
   `(K, ℓ)`, which uses the completion of Section 5, is not mechanized.
   On the way: an invariant quasi-pseudo-metric with totally bounded,
   separated symmetrization is T₁ (`qpm_t1`), the argument of
   Theorem 5.2.
4. `pairs_occur` (Theorem 8.6) and `pairs_necessary`: on `ℤ` over a
   shift-invariant base `ρ` satisfying (i), every pair `(c, A)` of
   nondecreasing functions with `0 ≤ A ≤ c` and `c → 0` in the past is
   the pair (descent defect, ascent defect) of the explicit toll of the
   theorem, which satisfies the triangle inequality and is admissible;
   conversely every non-contractive bijection has such a pair.

Hypothesis (i) is `SeqHP`. Condition (i) for the new distances is
proved directly, by monotone subsequences, without the Ramsey
theorem of Section 8.
-/
import Structure
import Mathlib.Data.ZMod.QuotientGroup

namespace Converses

open UpperLimits LowerLimits TollExamples Register

/-! ### Subsequences -/

section Subseq

variable {X : Type*}

/-- `τ` is eventually small along `w`: on the pairs `(w a, w b)`
with `N ≤ a ≤ b`. -/
def EvSmall (τ : X → X → ℝ) (w : ℕ → X) : Prop :=
  ∀ ε > 0, ∃ N, ∀ a b, N ≤ a → a ≤ b → τ (w a) (w b) < ε

lemma EvSmall.comp {τ : X → X → ℝ} {w : ℕ → X} (hw : EvSmall τ w)
    {χ : ℕ → ℕ} (hχ : StrictMono χ) : EvSmall τ (w ∘ χ) := by
  intro ε hε
  obtain ⟨N, hN⟩ := hw ε hε
  exact ⟨N, fun a b ha hab =>
    hN (χ a) (χ b) (ha.trans (hχ.id_le a)) (hχ.monotone hab)⟩

/-- (i) for `ρ + τ`, from (i) for `ρ` and subsequences along which
`τ` is eventually small. -/
lemma seqHP_add {ρ τ : X → X → ℝ} (hρ : SeqHP ρ)
    (hτ : ∀ u : ℕ → X, ∃ ψ : ℕ → ℕ, StrictMono ψ ∧ EvSmall τ (u ∘ ψ)) :
    SeqHP (fun x y => ρ x y + τ x y) := by
  intro u
  obtain ⟨ψ, hψ, hs⟩ := hτ u
  obtain ⟨χ, hχ, hc⟩ := hρ (u ∘ ψ)
  refine ⟨ψ ∘ χ, hψ.comp hχ, fun ε hε => ?_⟩
  obtain ⟨N1, hN1⟩ := hc (ε / 2) (by positivity)
  obtain ⟨N2, hN2⟩ := (hs.comp hχ) (ε / 2) (by positivity)
  refine ⟨max N1 N2, fun a b ha hab => ?_⟩
  have h1 := hN1 a b ((le_max_left _ _).trans ha) hab
  have h2 := hN2 a b ((le_max_right _ _).trans ha) hab
  simp only [Function.comp] at h1 h2 ⊢
  linarith

/-- Every integer sequence has a constant, a strictly increasing or a
strictly decreasing subsequence. -/
lemma int_subseq (u : ℕ → ℤ) : ∃ ψ : ℕ → ℕ, StrictMono ψ ∧
    ((∀ a, u (ψ a) = u (ψ 0)) ∨ StrictMono (u ∘ ψ) ∨ StrictAnti (u ∘ ψ)) := by
  obtain ⟨g1, hle | hnle⟩ := exists_increasing_or_nonincreasing_subseq (· ≤ ·) u
  · obtain ⟨g2, hlt | hnlt⟩ :=
      exists_increasing_or_nonincreasing_subseq (· < ·) (u ∘ g1)
    · exact ⟨g1 ∘ g2, g1.strictMono.comp g2.strictMono,
        Or.inr (Or.inl fun a b hab => hlt a b hab)⟩
    · refine ⟨g1 ∘ g2, g1.strictMono.comp g2.strictMono, Or.inl fun a => ?_⟩
      rcases Nat.eq_zero_or_pos a with rfl | ha
      · rfl
      · have h1 := hle (g2 0) (g2 a) (g2.strictMono ha)
        have h2 := hnlt 0 a ha
        simp only [Function.comp] at h1 h2 ⊢
        omega
  · exact ⟨g1, g1.strictMono, Or.inr (Or.inr fun a b hab => by
      have := hnle a b hab
      simp only [Function.comp] at this ⊢
      omega)⟩

lemma strictMono_int_ge {w : ℕ → ℤ} (hw : StrictMono w) (t : ℕ) :
    w 0 + t ≤ w t := by
  induction t with
  | zero => simp
  | succ t ih =>
    have := hw (show t < t + 1 by omega)
    push_cast
    omega

lemma strictAnti_int_le {w : ℕ → ℤ} (hw : StrictAnti w) (t : ℕ) :
    w t + t ≤ w 0 := by
  induction t with
  | zero => simp
  | succ t ih =>
    have := hw (show t < t + 1 by omega)
    push_cast
    omega

end Subseq

/-! ### 1. Maximality of the asymptotic distance (Remark 6.14) -/

section Maximal

variable {X : Type*} {d : X → X → ℝ}

/-- Any `ℓ ≤ d` for which `F` is an isometry lies below `lam`. -/
theorem le_lam_of_iso {F G : X → X} (hFG : ∀ x, F (G x) = x)
    {ℓ : X → X → ℝ} (hle : ∀ x y, ℓ x y ≤ d x y)
    (hiso : ∀ x y, ℓ (F x) (F y) = ℓ x y) (x y : X) :
    ℓ x y ≤ lam d G x y := by
  have hG : ∀ (k : ℕ) (a b : X), ℓ (G^[k] a) (G^[k] b) = ℓ a b := by
    intro k
    induction k with
    | zero => intro a b; rfl
    | succ k ih =>
      intro a b
      rw [Function.iterate_succ_apply', Function.iterate_succ_apply',
        ← hiso (G (G^[k] a)) (G (G^[k] b)), hFG, hFG, ih]
  refine le_ciInf fun k => ?_
  rw [← hG k x y]
  exact hle _ _

/-- REMARK 6.14: the asymptotic distance is the largest
quasi-pseudo-metric below `d` for which `F` is an isometry. -/
theorem lam_greatest (hq : IsQPM d) {F G : X → X}
    (hGF : ∀ x, G (F x) = x) (hFG : ∀ x, F (G x) = x)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) :
    IsGreatest {ℓ : X → X → ℝ | IsQPM ℓ ∧ (∀ x y, ℓ x y ≤ d x y) ∧
      ∀ x y, ℓ (F x) (F y) = ℓ x y} (lam d G) := by
  refine ⟨⟨⟨lam_self hq G, lam_nonneg hq G, lam_tri hq (inv_ne hFG hF)⟩,
    lam_le hq G, lam_invariant hq hGF hF⟩, ?_⟩
  rintro ℓ ⟨-, hle, hiso⟩ x y
  exact le_lam_of_iso hFG hle hiso x y

end Maximal

/-! ### 2. The ascent spiral is not a tolled extension (Proposition 6.11) -/

section NotTolled

variable {T : Type*} [MetricSpace T] (φ : ℤ → T)

lemma ascent_step_ge (n : ℤ) : Register.h (n - 1) ≤ dA φ n (n + 1) := by
  unfold dA tollA
  rw [if_pos (by omega), show 2 * n - (n + 1) = n - 1 by ring]
  linarith [dist_nonneg (x := φ n) (y := φ (n + 1))]

lemma step_const {ℓ : ℤ → ℤ → ℝ} (hℓ : ∀ n m, ℓ (n + 1) (m + 1) = ℓ n m)
    (n : ℤ) : ℓ n (n + 1) = ℓ 0 1 := by
  induction n using Int.induction_on with
  | zero => simp
  | succ i ih => rw [hℓ, ih]
  | pred i ih =>
    have e := hℓ (-(i : ℤ) - 1) (-(i : ℤ))
    rw [sub_add_cancel] at e
    rw [show -(i : ℤ) - 1 + 1 = -(i : ℤ) by ring, ← e, ih]

/-- PROPOSITION 6.11: the ascent spiral admits no map `σ'` into a
space `(X', d')` such that `d'` pulled back by `σ'` is a
shift-invariant `ℓ` plus a toll vanishing on ascents, with
`d ≤ L d' ∘ σ'` for some `L`. -/
theorem ascent_not_tolled {X' : Type*} (d' : X' → X' → ℝ) (σ' : ℤ → X')
    (ℓ τ : ℤ → ℤ → ℝ) (hℓ : ∀ n m, ℓ (n + 1) (m + 1) = ℓ n m)
    (hτ : ∀ n m, n < m → τ n m = 0)
    (hform : ∀ n m, d' (σ' n) (σ' m) = ℓ n m + τ n m) :
    ¬ ∃ L : ℝ, ∀ n m, dA φ n m ≤ L * d' (σ' n) (σ' m) := by
  rintro ⟨L, hL⟩
  obtain ⟨k, hk⟩ := pow_unbounded_of_one_lt (L * ℓ 0 1) (one_lt_two : (1 : ℝ) < 2)
  have h1 := hL (k + 1) (k + 1 + 1)
  rw [hform, hτ _ _ (by omega), add_zero, step_const hℓ] at h1
  have h2 := ascent_step_ge φ ((k : ℤ) + 1)
  rw [add_sub_cancel_right, Register.h, zpow_natCast] at h2
  linarith

/-- The case of the paper: the conjugacy by a distance-preserving
bijection, `L = 1`, is excluded too, for the ascent spiral over the
circle. -/
theorem ascent_spiral_not_tolled {θ : ℝ} {X' : Type*} (d' : X' → X' → ℝ)
    (σ' : ℤ → X') (ℓ τ : ℤ → ℤ → ℝ) (hℓ : ∀ n m, ℓ (n + 1) (m + 1) = ℓ n m)
    (hτ : ∀ n m, n < m → τ n m = 0)
    (hform : ∀ n m, d' (σ' n) (σ' m) = ℓ n m + τ n m) :
    ¬ ∃ L : ℝ, ∀ n m, dA (orb θ) n m ≤ L * d' (σ' n) (σ' m) :=
  ascent_not_tolled (orb θ) d' σ' ℓ τ hℓ hτ hform

end NotTolled

/-! ### 3. Every completion occurs (Proposition 5.3) -/

section Realize

variable {K : Type*} [AddCommGroup K] (ℓ : K → K → ℝ) (g : K) (κ : ℝ)

/-- Sequential total boundedness of the symmetrization of `ℓ`: every
sequence has a subsequence that is Cauchy in both directions. -/
def SymmSeqCauchy : Prop :=
  ∀ u : ℕ → K, ∃ χ : ℕ → ℕ, StrictMono χ ∧
    ∀ ε > 0, ∃ N, ∀ a b, N ≤ a → N ≤ b → ℓ (u (χ a)) (u (χ b)) < ε

/-- The toll of Proposition 5.3: `κ` on descents from nonnegative
sources. -/
noncomputable def rtoll (n m : ℤ) : ℝ := if m < n ∧ 0 ≤ n then κ else 0

/-- The distance of Proposition 5.3. -/
noncomputable def dR (n m : ℤ) : ℝ := ℓ (n • g) (m • g) + rtoll κ n m

variable {ℓ g κ}

lemma rtoll_nonneg (hκ : 0 ≤ κ) (n m : ℤ) : 0 ≤ rtoll κ n m := by
  unfold rtoll; split_ifs <;> linarith

lemma rtoll_tri (hκ : 0 ≤ κ) (n m k : ℤ) :
    rtoll κ n k ≤ rtoll κ n m + rtoll κ m k := by
  unfold rtoll; split_ifs <;> first | linarith | (exfalso; omega)

lemma rtoll_shift (hκ : 0 ≤ κ) (n m : ℤ) :
    rtoll κ n m ≤ rtoll κ (n + 1) (m + 1) := by
  unfold rtoll; split_ifs <;> first | linarith | (exfalso; omega)

lemma base_shift (hinv : ∀ x y z : K, ℓ (x + z) (y + z) = ℓ x y)
    (j n m : ℤ) : ℓ ((n + j) • g) ((m + j) • g) = ℓ (n • g) (m • g) := by
  rw [add_zsmul, add_zsmul, hinv]

theorem dR_isQPM (hq : IsQPM ℓ) (hκ : 0 ≤ κ) : IsQPM (dR ℓ g κ) where
  self n := by simp [dR, rtoll, hq.self]
  nonneg n m := add_nonneg (hq.nonneg _ _) (rtoll_nonneg hκ n m)
  tri n m k := by
    unfold dR
    have := hq.tri (n • g) (m • g) (k • g)
    have := rtoll_tri hκ n m k
    linarith

theorem dR_nc (hinv : ∀ x y z : K, ℓ (x + z) (y + z) = ℓ x y) (hκ : 0 ≤ κ)
    (n m : ℤ) : dR ℓ g κ n m ≤ dR ℓ g κ (n + 1) (m + 1) := by
  unfold dR
  rw [base_shift hinv]
  linarith [rtoll_shift hκ n m]

theorem dR_not_iso (hinv : ∀ x y z : K, ℓ (x + z) (y + z) = ℓ x y) :
    dR ℓ g κ 0 (-1) = dR ℓ g κ (-1) (-2) + κ := by
  have e := base_shift hinv (g := g) (-1) 0 (-1)
  norm_num at e
  unfold dR rtoll
  norm_num
  rw [e]

/-- The asymptotic distance is the base. -/
theorem dR_lam (hq : IsQPM ℓ) (hinv : ∀ x y z : K, ℓ (x + z) (y + z) = ℓ x y)
    (hκ : 0 ≤ κ) (n m : ℤ) : lam (dR ℓ g κ) shG n m = ℓ (n • g) (m • g) := by
  have rung : ∀ k : ℕ, dR ℓ g κ (shG^[k] n) (shG^[k] m)
      = ℓ (n • g) (m • g) + rtoll κ (n - k) (m - k) := by
    intro k
    rw [shG_iter, shG_iter]
    unfold dR
    rw [sub_eq_add_neg n, sub_eq_add_neg m, base_shift hinv]
  apply le_antisymm
  · have h1 := lam_le_rung (dR_isQPM (g := g) hq hκ) shG n m (n.toNat + 1)
    rw [rung] at h1
    have h2 : rtoll κ (n - ((n.toNat + 1 : ℕ) : ℤ)) (m - ((n.toNat + 1 : ℕ) : ℤ)) = 0 := by
      unfold rtoll
      rw [if_neg]
      have := Int.self_le_toNat n
      push_cast
      omega
    linarith
  · refine le_ciInf fun k => ?_
    rw [rung]
    linarith [rtoll_nonneg hκ (n - k) (m - k)]

theorem dR_seqHP (hsym : SymmSeqCauchy ℓ) : SeqHP (dR ℓ g κ) := by
  show SeqHP (fun n m : ℤ => ℓ (n • g) (m • g) + rtoll κ n m)
  refine seqHP_add ?_ ?_
  · intro u
    obtain ⟨χ, hχ, hc⟩ := hsym (fun i => u i • g)
    exact ⟨χ, hχ, fun ε hε => by
      obtain ⟨N, hN⟩ := hc ε hε
      exact ⟨N, fun a b ha hab => hN a b ha (ha.trans hab)⟩⟩
  · intro u
    obtain ⟨ψ, hψ, hconst | hinc | hdec⟩ := int_subseq u
    · refine ⟨ψ, hψ, fun ε hε => ⟨0, fun a b _ _ => ?_⟩⟩
      simp only [Function.comp, hconst a, hconst b, rtoll]
      simpa using hε
    · refine ⟨ψ, hψ, fun ε hε => ⟨0, fun a b _ hab => ?_⟩⟩
      have := hinc.monotone hab
      simp only [Function.comp] at this ⊢
      unfold rtoll
      rw [if_neg (by omega)]
      exact hε
    · refine ⟨ψ, hψ, fun ε hε => ⟨(u (ψ 0)).toNat + 1, fun a b ha _ => ?_⟩⟩
      have h1 := strictAnti_int_le hdec a
      have h2 := Int.self_le_toNat (u (ψ 0))
      simp only [Function.comp] at h1 ⊢
      unfold rtoll
      rw [if_neg (by omega)]
      exact hε

/-- An invariant quasi-pseudo-metric whose symmetrization is
sequentially totally bounded and separates points is T₁: `ℓ x y = 0`
forces `x = y`. As in Theorem 5.2: the zero set of `ℓ 0 ·` is a
semigroup, and near-returns of the multiples make it a group. -/
theorem qpm_t1 (hq : IsQPM ℓ) (hinv : ∀ x y z : K, ℓ (x + z) (y + z) = ℓ x y)
    (hsym : SymmSeqCauchy ℓ) (hsep : ∀ x y, ℓ x y = 0 → ℓ y x = 0 → x = y)
    (x y : K) (hxy : ℓ x y = 0) : x = y := by
  set z := y - x with hzdef
  have hz : ℓ 0 z = 0 := by
    have := hinv 0 z x
    rw [zero_add, hzdef, sub_add_cancel] at this
    rw [← this, hxy]
  have hk : ∀ k : ℕ, ℓ 0 (k • z) = 0 := by
    intro k
    induction k with
    | zero => simp [hq.self]
    | succ k ih =>
      refine le_antisymm ?_ (hq.nonneg _ _)
      have t := hq.tri 0 (k • z) ((k + 1) • z)
      have e := hinv 0 z (k • z)
      rw [zero_add, add_comm z, ← succ_nsmul] at e
      rw [ih, e, hz] at t
      linarith
  have hneg : ℓ 0 (-z) = 0 := by
    refine le_antisymm (le_of_forall_pos_le_add fun ε hε => ?_) (hq.nonneg _ _)
    obtain ⟨χ, hχ, hc⟩ := hsym (fun k : ℕ => k • z)
    obtain ⟨N, hN⟩ := hc ε hε
    have h1 := hN (N + 1) N (Nat.le_succ N) le_rfl
    obtain ⟨j, hj⟩ : ∃ j, χ (N + 1) = χ N + j + 1 :=
      ⟨χ (N + 1) - χ N - 1, by have := hχ (show N < N + 1 by omega); omega⟩
    rw [hj, add_assoc, add_nsmul] at h1
    have e1 := hinv ((j + 1) • z) 0 (χ N • z)
    rw [zero_add, add_comm ((j + 1) • z)] at e1
    rw [e1] at h1
    have e2 := hinv (j • z) (-z) z
    rw [← succ_nsmul, neg_add_cancel] at e2
    have t := hq.tri 0 (j • z) (-z)
    rw [hk j, ← e2] at t
    linarith
  have hz' : ℓ z 0 = 0 := by
    have := hinv 0 (-z) z
    rw [zero_add, neg_add_cancel] at this
    rw [this, hneg]
  have := hsep 0 z hz hz'
  rw [hzdef] at this
  exact (sub_eq_zero.1 this.symm).symm

theorem dR_t1 (hq : IsQPM ℓ) (hinv : ∀ x y z : K, ℓ (x + z) (y + z) = ℓ x y)
    (hsym : SymmSeqCauchy ℓ) (hsep : ∀ x y, ℓ x y = 0 → ℓ y x = 0 → x = y)
    (hord : ∀ n : ℤ, n • g = 0 → n = 0) (hκ : 0 ≤ κ) (n m : ℤ)
    (hd : dR ℓ g κ n m = 0) : n = m := by
  unfold dR at hd
  have h1 := hq.nonneg (n • g) (m • g)
  have h2 := rtoll_nonneg hκ n m
  have h3 : n • g = m • g := qpm_t1 hq hinv hsym hsep _ _ (by linarith)
  have h4 := hord (n - m) (by simp [sub_zsmul, h3])
  omega

omit [AddCommGroup K] in
/-- A compact metric on `K` dominating `ℓ` makes the symmetrization of
`ℓ` sequentially totally bounded. -/
lemma symmSeqCauchy_of_compact [PseudoMetricSpace K] [CompactSpace K]
    (hd : ∀ x y, ℓ x y ≤ dist x y) : SymmSeqCauchy ℓ := by
  intro u
  obtain ⟨p, χ, hχ, hp⟩ := SeqCompactSpace.tendsto_subseq u
  refine ⟨χ, hχ, fun ε hε => ?_⟩
  obtain ⟨N, hN⟩ := Metric.cauchySeq_iff.1 hp.cauchySeq ε hε
  exact ⟨N, fun a b ha hb => lt_of_le_of_lt (hd _ _) (hN a ha b hb)⟩

/-- A topological generator of an infinite T₁ group has infinite
order. -/
lemma zsmul_injective_of_dense [TopologicalSpace K] [T1Space K] [Infinite K]
    (hg : Dense (AddSubgroup.zmultiples g : Set K)) (n : ℤ) (hn : n • g = 0) :
    n = 0 := by
  by_contra hne
  have hfin : IsOfFinAddOrder g := isOfFinAddOrder_iff_zsmul_eq_zero.2 ⟨n, hne, hn⟩
  have hfz := (finite_zmultiples (a := g)).2 hfin
  have hcl := hfz.isClosed
  have huniv : (AddSubgroup.zmultiples g : Set K) = Set.univ := by
    rw [← hg.closure_eq, hcl.closure_eq]
  exact Set.infinite_univ (huniv ▸ hfz)

/-- PROPOSITION 5.3, its statements on `(ℤ, d)`: `K` a compact metric
abelian group whose metric is the symmetrization of an invariant
quasi-pseudo-metric `ℓ`, `g` a topological generator, `κ > 0`. -/
theorem every_completion_occurs [MetricSpace K] [CompactSpace K] [Infinite K]
    (hq : IsQPM ℓ) (hinv : ∀ x y z : K, ℓ (x + z) (y + z) = ℓ x y)
    (hdist : ∀ x y, dist x y = ℓ x y + ℓ y x)
    (hg : Dense (AddSubgroup.zmultiples g : Set K)) (hκ : 0 < κ) :
    IsQPM (dR ℓ g κ) ∧ (∀ n m, dR ℓ g κ n m = 0 → n = m) ∧
    SeqHP (dR ℓ g κ) ∧
    (∀ n m, dR ℓ g κ n m ≤ dR ℓ g κ (n + 1) (m + 1)) ∧
    dR ℓ g κ 0 (-1) = dR ℓ g κ (-1) (-2) + κ ∧
    (∀ n m, lam (dR ℓ g κ) shG n m = ℓ (n • g) (m • g)) ∧
    (∀ n : ℤ, (n + 1) • g = n • g + g) := by
  have hsym : SymmSeqCauchy ℓ :=
    symmSeqCauchy_of_compact fun x y => by
      rw [hdist]; linarith [hq.nonneg y x]
  have hsep : ∀ x y, ℓ x y = 0 → ℓ y x = 0 → x = y := fun x y h1 h2 =>
    dist_eq_zero.1 (by rw [hdist, h1, h2, add_zero])
  exact ⟨dR_isQPM hq hκ.le,
    dR_t1 hq hinv hsym hsep (zsmul_injective_of_dense hg) hκ.le,
    dR_seqHP hsym, dR_nc hinv hκ.le, dR_not_iso hinv,
    dR_lam hq hinv hκ.le, fun n => by rw [add_zsmul, one_zsmul]⟩

end Realize

/-! ### 4. Descent and ascent defects on an orbit (Theorem 8.6) -/

section Pairs

variable (c A : ℤ → ℝ)

/-- The toll of Theorem 8.6: `c n` on descents from `n`, and
`A (2n - m + 1)` on the ascent from `n` to `m`. -/
noncomputable def ptoll (n m : ℤ) : ℝ :=
  if m < n then c n else if m = n then 0 else A (2 * n - m + 1)

/-- The distance `ρ + τ` of Theorem 8.6. -/
noncomputable def dP (ρ : ℤ → ℤ → ℝ) (n m : ℤ) : ℝ := ρ n m + ptoll c A n m

variable {c A}

lemma ptoll_desc {n m : ℤ} (hmn : m < n) : ptoll c A n m = c n := by
  simp [ptoll, hmn]

lemma ptoll_self (n : ℤ) : ptoll c A n n = 0 := by simp [ptoll]

lemma ptoll_asc {n m : ℤ} (hnm : n < m) : ptoll c A n m = A (2 * n - m + 1) := by
  simp [ptoll, not_lt.2 hnm.le, hnm.ne']

section Hyp

variable (hc : Monotone c) (hA : Monotone A) (hA0 : ∀ n, 0 ≤ A n)
  (hAc : ∀ n, A n ≤ c n)

include hA0 hAc in
lemma ptoll_nonneg (n m : ℤ) : 0 ≤ ptoll c A n m := by
  rcases lt_trichotomy m n with hmn | rfl | hnm
  · rw [ptoll_desc hmn]; exact (hA0 n).trans (hAc n)
  · rw [ptoll_self]
  · rw [ptoll_asc hnm]; exact hA0 _

include hc hA hA0 hAc in
/-- The toll satisfies the triangle inequality. -/
theorem ptoll_tri (n m k : ℤ) : ptoll c A n k ≤ ptoll c A n m + ptoll c A m k := by
  have hnn := ptoll_nonneg hA0 hAc
  rcases lt_trichotomy k n with hkn | rfl | hnk
  · rw [ptoll_desc hkn]
    rcases lt_trichotomy m n with hmn | rfl | hnm
    · rw [ptoll_desc hmn]; linarith [hnn m k]
    · rw [ptoll_self, ptoll_desc hkn]; simp
    · rw [ptoll_desc (hkn.trans hnm)]
      linarith [hc hnm.le, hnn n m]
  · rw [ptoll_self]; linarith [hnn k m, hnn m k]
  · rw [ptoll_asc hnk]
    rcases lt_trichotomy m n with hmn | rfl | hnm
    · rw [ptoll_desc hmn]
      have := hA (show 2 * n - k + 1 ≤ n by omega)
      linarith [hAc n, hnn m k]
    · rw [ptoll_self, ptoll_asc hnk]; simp
    · rw [ptoll_asc hnm]
      rcases lt_trichotomy m k with hmk | rfl | hkm
      · rw [ptoll_asc hmk]
        linarith [hA (show 2 * n - k + 1 ≤ 2 * n - m + 1 by omega), hA0 (2 * m - k + 1)]
      · rw [ptoll_self]; simp
      · rw [ptoll_desc hkm]
        linarith [hA (show 2 * n - k + 1 ≤ n by omega), hAc n, hc hnm.le,
          hA0 (2 * n - m + 1)]

include hc hA in
lemma ptoll_shift (n m : ℤ) : ptoll c A n m ≤ ptoll c A (n + 1) (m + 1) := by
  rcases lt_trichotomy m n with hmn | rfl | hnm
  · rw [ptoll_desc hmn, ptoll_desc (by omega)]; exact hc (by omega)
  · rw [ptoll_self, ptoll_self]
  · rw [ptoll_asc hnm, ptoll_asc (by omega)]; exact hA (by omega)

variable {ρ : ℤ → ℤ → ℝ} (hq : IsQPM ρ) (hρ : ∀ n m, ρ (n + 1) (m + 1) = ρ n m)

include hc hA hA0 hAc hq in
theorem dP_isQPM : IsQPM (dP c A ρ) where
  self n := by simp [dP, hq.self, ptoll_self]
  nonneg n m := add_nonneg (hq.nonneg n m) (ptoll_nonneg hA0 hAc n m)
  tri n m k := by
    unfold dP
    have := hq.tri n m k
    have := ptoll_tri hc hA hA0 hAc n m k
    linarith

include hc hA hρ in
theorem dP_nc (n m : ℤ) : dP c A ρ n m ≤ dP c A ρ (n + 1) (m + 1) := by
  unfold dP
  rw [hρ]
  linarith [ptoll_shift hc hA n m]

lemma rho_sub (hρ : ∀ n m, ρ (n + 1) (m + 1) = ρ n m) (k : ℕ) (n m : ℤ) :
    ρ (n - k) (m - k) = ρ n m := by
  induction k with
  | zero => simp
  | succ k ih =>
    rw [← ih, ← hρ (n - (k + 1 : ℕ)) (m - (k + 1 : ℕ))]
    congr 1 <;> push_cast <;> ring

variable (hc0 : ∀ ε > 0, ∃ M : ℤ, ∀ n, n ≤ M → c n < ε)

include hAc hc0 in
lemma ptoll_past_small (n m : ℤ) {ε : ℝ} (hε : 0 < ε) :
    ∃ K : ℕ, ptoll c A (n - K) (m - K) < ε := by
  obtain ⟨M, hM⟩ := hc0 ε hε
  refine ⟨(max n (2 * n - m + 1) - M).toNat, ?_⟩
  have hK := Int.self_le_toNat (max n (2 * n - m + 1) - M)
  set K := (max n (2 * n - m + 1) - M).toNat
  rcases lt_trichotomy m n with hmn | rfl | hnm
  · rw [ptoll_desc (by omega)]
    exact hM _ (by omega)
  · rw [ptoll_self]; exact hε
  · rw [ptoll_asc (by omega)]
    exact lt_of_le_of_lt (hAc _) (hM _ (by omega))

include hc hA hA0 hAc hq hρ hc0 in
/-- The asymptotic distance is `ρ`. -/
theorem dP_lam (n m : ℤ) : lam (dP c A ρ) shG n m = ρ n m := by
  have rung : ∀ k : ℕ, dP c A ρ (shG^[k] n) (shG^[k] m)
      = ρ n m + ptoll c A (n - k) (m - k) := by
    intro k
    rw [shG_iter, shG_iter]
    unfold dP
    rw [rho_sub hρ]
  apply le_antisymm
  · refine le_of_forall_pos_le_add fun ε hε => ?_
    obtain ⟨K, hK⟩ := ptoll_past_small hAc hc0 n m hε
    have h1 := lam_le_rung (dP_isQPM hc hA hA0 hAc hq) shG n m K
    rw [rung] at h1
    linarith
  · refine le_ciInf fun k => ?_
    rw [rung]
    linarith [ptoll_nonneg hA0 hAc (n - k) (m - k)]

include hc hA hA0 hAc hq hρ hc0 in
lemma dP_defect (n m : ℤ) : defect (dP c A ρ) shG n m = ptoll c A n m := by
  unfold defect
  rw [dP_lam hc hA hA0 hAc hq hρ hc0]
  unfold dP
  ring

include hc hA hA0 hAc hq hρ hc0 in
/-- The descent defect is `c`. -/
theorem dP_fee (n : ℤ) : fee (dP c A ρ) shG n = c n := by
  have hterm : ∀ Δ : ℕ, defect (dP c A ρ) shG n (shG^[Δ + 1] n) = c n := by
    intro Δ
    rw [dP_defect hc hA hA0 hAc hq hρ hc0, shG_iter, ptoll_desc (by push_cast; omega)]
  unfold fee
  simp only [hterm, ciSup_const]

include hc hA hA0 hAc hq hρ hc0 in
/-- The ascent defect is `A`. -/
theorem dP_afee (n : ℤ) : afee (dP c A ρ) shF shG n = A n := by
  have hterm : ∀ j : ℕ, defect (dP c A ρ) shG n (shF^[j + 1] n) = A (n - j) := by
    intro j
    rw [dP_defect hc hA hA0 hAc hq hρ hc0, shF_iter, ptoll_asc (by push_cast; omega)]
    congr 1
    push_cast
    ring
  have hb : BddAbove (Set.range fun j : ℕ =>
      defect (dP c A ρ) shG n (shF^[j + 1] n)) := by
    refine ⟨A n, ?_⟩
    rintro _ ⟨j, rfl⟩
    show defect (dP c A ρ) shG n (shF^[j + 1] n) ≤ A n
    rw [hterm]
    exact hA (by omega)
  unfold afee
  apply le_antisymm
  · refine ciSup_le fun j => ?_
    rw [hterm]
    exact hA (by omega)
  · have h1 := le_ciSup hb 0
    rw [hterm] at h1
    simpa using h1

include hA hA0 hAc hc0 in
/-- Along a sufficiently sparse strictly increasing sequence, the
ascent tolls tend to `0`. -/
lemma ptoll_evSmall (u : ℕ → ℤ) :
    ∃ ψ : ℕ → ℕ, StrictMono ψ ∧ EvSmall (ptoll c A) (u ∘ ψ) := by
  have hnn := ptoll_nonneg hA0 hAc
  obtain ⟨ψ, hψ, hconst | hinc | hdec⟩ := int_subseq u
  · refine ⟨ψ, hψ, fun ε hε => ⟨0, fun a b _ _ => ?_⟩⟩
    simp only [Function.comp, hconst a, hconst b, ptoll_self]
    exact hε
  · -- a sparse subsequence `w ∘ χ` with `w (χ (j+1)) ≥ 2 w (χ j) + j + 2`
    set w := u ∘ ψ with hwdef
    have hge := strictMono_int_ge hinc
    let nx : ℕ → ℕ → ℕ := fun j i => max (i + 1) (2 * w i + j + 2 - w 0).toNat
    let χ : ℕ → ℕ := fun j => Nat.rec 0 (fun j prev => nx j prev) j
    have hχs : ∀ j, χ (j + 1) = nx j (χ j) := fun j => rfl
    have hχ : StrictMono χ := strictMono_nat_of_lt_succ fun j => by
      rw [hχs]; exact lt_of_lt_of_le (Nat.lt_succ_self _) (le_max_left _ _)
    have hjump : ∀ j, 2 * w (χ j) + j + 2 ≤ w (χ (j + 1)) := by
      intro j
      rw [hχs]
      have h1 := hge (nx j (χ j))
      have h2 : ((2 * w (χ j) + j + 2 - w 0).toNat : ℤ) ≤ (nx j (χ j) : ℤ) := by
        exact_mod_cast le_max_right _ _
      have h3 := Int.self_le_toNat (2 * w (χ j) + j + 2 - w 0)
      omega
    refine ⟨ψ ∘ χ, hψ.comp hχ, fun ε hε => ?_⟩
    obtain ⟨M, hM⟩ := hc0 ε hε
    refine ⟨(-M).toNat, fun a b ha hab => ?_⟩
    have hM' := Int.self_le_toNat (-M)
    rcases eq_or_lt_of_le hab with rfl | hlt
    · simp only [Function.comp, ptoll_self]; exact hε
    · obtain ⟨b', rfl⟩ : ∃ b', b = b' + 1 := ⟨b - 1, by omega⟩
      have hmono : w (χ a) ≤ w (χ b') := hinc.monotone (hχ.monotone (by omega))
      have hj := hjump b'
      have hlt' : w (χ a) < w (χ (b' + 1)) := hinc (hχ hlt)
      show ptoll c A (w (χ a)) (w (χ (b' + 1))) < ε
      rw [ptoll_asc hlt']
      have h1 := hA (show 2 * w (χ a) - w (χ (b' + 1)) + 1 ≤ -((b' : ℤ) + 1) by omega)
      have h2 := hM (-((b' : ℤ) + 1)) (by omega)
      linarith [hAc (-((b' : ℤ) + 1))]
  · refine ⟨ψ, hψ, fun ε hε => ?_⟩
    obtain ⟨M, hM⟩ := hc0 ε hε
    refine ⟨(u (ψ 0) - M).toNat, fun a b ha hab => ?_⟩
    have h1 := strictAnti_int_le hdec a
    have h2 := Int.self_le_toNat (u (ψ 0) - M)
    have h3 : c (u (ψ a)) < ε := hM _ (by simp only [Function.comp] at h1; omega)
    simp only [Function.comp]
    rcases eq_or_lt_of_le hab with rfl | hlt
    · rw [ptoll_self]; exact hε
    · rw [ptoll_desc (show u (ψ b) < u (ψ a) from hdec hlt)]; exact h3

include hA hA0 hAc hc0 in
theorem dP_seqHP (hiρ : SeqHP ρ) : SeqHP (dP c A ρ) :=
  seqHP_add hiρ (ptoll_evSmall hA hA0 hAc hc0)

end Hyp

/-- THEOREM 8.6: on `ℤ`, over a shift-invariant base `ρ` satisfying
(i), every pair `(c, A)` of nondecreasing functions with `0 ≤ A ≤ c`
and `c → 0` in the past is the pair of descent and ascent defects of
the toll `ptoll c A`, which satisfies the triangle inequality; the
distance `ρ + ptoll c A` satisfies (i), the shift is non-contractive
for it, and its asymptotic distance is `ρ`. -/
theorem pairs_occur {ρ : ℤ → ℤ → ℝ} (hq : IsQPM ρ)
    (hρ : ∀ n m, ρ (n + 1) (m + 1) = ρ n m) (hiρ : SeqHP ρ)
    (hc : Monotone c) (hA : Monotone A) (hA0 : ∀ n, 0 ≤ A n)
    (hAc : ∀ n, A n ≤ c n) (hc0 : ∀ ε > 0, ∃ M : ℤ, ∀ n, n ≤ M → c n < ε) :
    (∀ n m k, ptoll c A n k ≤ ptoll c A n m + ptoll c A m k) ∧
    IsQPM (dP c A ρ) ∧ SeqHP (dP c A ρ) ∧
    (∀ n m, dP c A ρ n m ≤ dP c A ρ (n + 1) (m + 1)) ∧
    (∀ n m, lam (dP c A ρ) shG n m = ρ n m) ∧
    (∀ n m, defect (dP c A ρ) shG n m = ptoll c A n m) ∧
    (∀ n, fee (dP c A ρ) shG n = c n) ∧
    (∀ n, afee (dP c A ρ) shF shG n = A n) :=
  ⟨ptoll_tri hc hA hA0 hAc, dP_isQPM hc hA hA0 hAc hq,
    dP_seqHP hA hA0 hAc hc0 hiρ, dP_nc hc hA hρ,
    dP_lam hc hA hA0 hAc hq hρ hc0, dP_defect hc hA hA0 hAc hq hρ hc0,
    dP_fee hc hA hA0 hAc hq hρ hc0, dP_afee hc hA hA0 hAc hq hρ hc0⟩

end Pairs

section Necessary

variable {X : Type*} {d : X → X → ℝ}

/-- The converse of Theorem 8.6 (its last sentence): for every
non-contractive bijection of a space satisfying (i), the ascent
defect is nonnegative, at most the descent defect, both are
nondecreasing along orbits, and the descent defect tends to `0` along
backward orbits. -/
theorem pairs_necessary (hq : IsQPM d) (hi : SeqHP d) {F G : X → X}
    (hGF : ∀ x, G (F x) = x) (hFG : ∀ x, F (G x) = x)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) :
    (∀ x, 0 ≤ afee d F G x) ∧ (∀ x, afee d F G x ≤ fee d G x) ∧
    (∀ x, fee d G x ≤ fee d G (F x)) ∧
    (∀ x, afee d F G x ≤ afee d F G (F x)) ∧
    (∀ (a : X) (η : ℝ), 0 < η → ∃ k : ℕ, fee d G (G^[k] a) < η) := by
  refine ⟨fun x => ?_, afee_le_fee hq hi hFG hF, fee_mono hq hi hGF hFG hF,
    afee_mono hq hi hGF hFG hF, fun a η hη => fee_vanishes hq hi hGF hFG hF a hη⟩
  exact (defect_nonneg hq G x (F^[0 + 1] x)).trans
    (le_ciSup (afee_bdd hq hi hFG hF x) 0)

end Necessary

end Converses

#print axioms Converses.lam_greatest
#print axioms Converses.ascent_not_tolled
#print axioms Converses.ascent_spiral_not_tolled
#print axioms Converses.qpm_t1
#print axioms Converses.every_completion_occurs
#print axioms Converses.pairs_occur
#print axioms Converses.pairs_necessary


==> anc/LowerLimits.lean <==
/-
LowerLimits.lean

The plasticity theorem (Theorem 3.2) of "Compact Quasi-Metric Spaces
Are Expand-Contract Plastic": in a quasi-pseudo-metric space whose
topology is sequentially compact (every sequence has a subsequence
with a LOWER limit `p`, `d p (x n) → 0`) and which has no one-way
free move (the R₀ axiom), every BIJECTIVE non-contractive self-map
is an isometry (`compact_forces_plasticity`). No precompactness
hypothesis is needed.

The proof runs through the inverse `G`, which is non-expansive.

1. Forward returns from compactness (`forward_return_of_compact`,
   Lemma 3.1).
   A subsequence `F^[μ k] a` has a lower limit `p`. Then
   `d (G^[μ k] p) a ≤ d p (F^[μ k] a) → 0`. A further subsequence of
   `G^[μ k] p` has a lower limit `z`; then `d z a = 0`, so
   `d a z = 0` by R₀, so `d a (G^[μ k] p) → 0`. Since
   `d (G^[μ k] p) (F^[μ l - μ k] a) ≤ d p (F^[μ l] a)`, the triangle
   inequality gives `d a (F^[m] a) → 0` along `m = μ l - μ k`. The
   argument is run for two points at once.
2. The backward orbit (`back_return`). The forward returns become
   `d (G^[m] a) a → 0`; a lower limit `p` of a subsequence satisfies
   `d p a = 0`, hence `d a p = 0` and `d a (G^[m] a) → 0`.
3. Conclusion (`inverse_isometry`):
   `d a b ≤ d a (G^[m] a) + d (G^[m] a) (G^[m] b) + d (G^[m] b) b`
   and `d (G^[m] a) (G^[m] b) ≤ d (G a) (G b)`.

The last statement of Corollary 3.5, in its quasi-pseudo-metric
form, with hypothesis (i) (every sequence has a left K-Cauchy
subsequence) and left K-sequential completeness, is the corollary
`lower_limits_force_bijective_isometries`. By
symmetry, sequential compactness of the conjugate topology suffices
as well (`conj_compact_forces_plasticity`). Under R₀, if both
topologies are sequentially compact, every sequence has a
subsequence converging in the symmetrized distance
(`symm_seq_compact`, Lemma 2.3(d)).

Definitions are those of `UpperLimits.lean`.
-/
import UpperLimits

namespace LowerLimits

open UpperLimits

variable {X : Type*} (d : X → X → ℝ)

/-- `p` is a lower limit of `x`: `d p (x n) → 0`, i.e. `x` converges
to `p` in the topology of `d`. -/
def LowerLimit (x : ℕ → X) (p : X) : Prop :=
  ∀ ε > 0, ∃ N, ∀ n, N ≤ n → d p (x n) < ε

/-- Sequential compactness of the topology of `d`: every sequence
has a subsequence with a lower limit. -/
def SeqCompact : Prop :=
  ∀ u : ℕ → X, ∃ φ : ℕ → ℕ, StrictMono φ ∧ ∃ p, LowerLimit d (u ∘ φ) p

variable {d}

lemma LowerLimit.comp {x : ℕ → X} {p : X} (hp : LowerLimit d x p)
    {φ : ℕ → ℕ} (hφ : StrictMono φ) : LowerLimit d (x ∘ φ) p := by
  intro ε hε
  obtain ⟨N, hN⟩ := hp ε hε
  exact ⟨N, fun n hn => hN (φ n) (hn.trans (hφ.id_le n))⟩

lemma upperLimit_comp {x : ℕ → X} {y : X} (hy : UpperLimit d x y)
    {φ : ℕ → ℕ} (hφ : StrictMono φ) : UpperLimit d (x ∘ φ) y := by
  intro ε hε
  obtain ⟨N, hN⟩ := hy ε hε
  exact ⟨N, fun n hn => hN (φ n) (hn.trans (hφ.id_le n))⟩

/-- If `x` has lower limit `p` and upper limit `a`, then `d p a = 0`. -/
lemma zero_of_limits (hq : IsQPM d) {x : ℕ → X} {p a : X}
    (hp : LowerLimit d x p) (ha : UpperLimit d x a) : d p a = 0 := by
  refine le_antisymm ?_ (hq.nonneg p a)
  refine le_of_forall_pos_lt_add fun ε hε => ?_
  obtain ⟨N1, hN1⟩ := hp (ε / 2) (by positivity)
  obtain ⟨N2, hN2⟩ := ha (ε / 2) (by positivity)
  have h1 := hN1 (max N1 N2) (le_max_left _ _)
  have h2 := hN2 (max N1 N2) (le_max_right _ _)
  have h3 := hq.tri p (x (max N1 N2)) a
  linarith

/-- The inverse of a non-contractive bijection is non-expansive. -/
lemma inv_ne {F G : X → X} (hFG : ∀ x, F (G x) = x)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (x y : X) :
    d (G x) (G y) ≤ d x y := by
  have h := hF (G x) (G y)
  rwa [hFG, hFG] at h

/-- Iterates of a non-expansive map are non-expansive. -/
lemma iter_ne {G : X → X} (hG : ∀ x y, d (G x) (G y) ≤ d x y) (k : ℕ) (x y : X) :
    d (G^[k] x) (G^[k] y) ≤ d x y := by
  induction k generalizing x y with
  | zero => simp
  | succ k ih =>
    rw [Function.iterate_succ_apply, Function.iterate_succ_apply]
    exact (ih (G x) (G y)).trans (hG x y)

/-- Forward returns from compactness alone, jointly for two points:
no precompactness hypothesis. -/
lemma forward_return_of_compact (hq : IsQPM d) (hsc : SeqCompact d)
    (hiii : ∀ x y, d x y = 0 → d y x = 0) {F G : X → X}
    (hGF : ∀ x, G (F x) = x) (hFG : ∀ x, F (G x) = x)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X) :
    ∀ ε > 0, ∃ m, 1 ≤ m ∧ d a (F^[m] a) < ε ∧ d b (F^[m] b) < ε := by
  have hG := inv_ne (d := d) hFG hF
  have hinv : ∀ (k : ℕ) (x : X), G^[k] (F^[k] x) = x :=
    fun k x => (Function.LeftInverse.iterate hGF k) x
  -- a common subsequence of the two forward orbits, with lower limits
  obtain ⟨φ1, hφ1, p, hp1⟩ := hsc (fun n => F^[n] a)
  obtain ⟨φ2, hφ2, p', hp'⟩ := hsc (fun k => F^[φ1 k] b)
  have hp := hp1.comp hφ2
  have hμ : StrictMono (fun k => φ1 (φ2 k)) := hφ1.comp hφ2
  set μ : ℕ → ℕ := fun k => φ1 (φ2 k) with hμdef
  have hpa : ∀ ε > 0, ∃ N, ∀ k, N ≤ k → d p (F^[μ k] a) < ε := hp
  have hpb : ∀ ε > 0, ∃ N, ∀ k, N ≤ k → d p' (F^[μ k] b) < ε := hp'
  -- pulled back, the lower limits approach `a` and `b` from above
  have hqa : UpperLimit d (fun k => G^[μ k] p) a := by
    intro ε hε
    obtain ⟨N, hN⟩ := hpa ε hε
    refine ⟨N, fun k hk => ?_⟩
    have h := iter_ne hG (μ k) p (F^[μ k] a)
    rw [hinv] at h
    exact lt_of_le_of_lt h (hN k hk)
  have hqb : UpperLimit d (fun k => G^[μ k] p') b := by
    intro ε hε
    obtain ⟨N, hN⟩ := hpb ε hε
    refine ⟨N, fun k hk => ?_⟩
    have h := iter_ne hG (μ k) p' (F^[μ k] b)
    rw [hinv] at h
    exact lt_of_le_of_lt h (hN k hk)
  -- a common subsequence of the pulled-back points, with lower limits
  obtain ⟨ψ1, hψ1, z, hz1⟩ := hsc (fun k => G^[μ k] p)
  obtain ⟨ψ2, hψ2, z', hz'⟩ := hsc (fun j => G^[μ (ψ1 j)] p')
  have hz := hz1.comp hψ2
  have hν : StrictMono (fun j => ψ1 (ψ2 j)) := hψ1.comp hψ2
  set ν : ℕ → ℕ := fun j => ψ1 (ψ2 j) with hνdef
  have hza' : ∀ ε > 0, ∃ N, ∀ j, N ≤ j → d z (G^[μ (ν j)] p) < ε := hz
  have hzb' : ∀ ε > 0, ∃ N, ∀ j, N ≤ j → d z' (G^[μ (ν j)] p') < ε := hz'
  -- the limits are at distance zero from `a` and `b`, in both directions
  have hza : d z a = 0 := zero_of_limits hq hz (upperLimit_comp hqa hν)
  have hzb : d z' b = 0 := zero_of_limits hq hz' (upperLimit_comp hqb hν)
  have haz : d a z = 0 := hiii z a hza
  have hbz : d b z' = 0 := hiii z' b hzb
  intro ε hε
  obtain ⟨J1, hJ1⟩ := hza' (ε / 2) (by positivity)
  obtain ⟨J2, hJ2⟩ := hzb' (ε / 2) (by positivity)
  set k := ν (max J1 J2) with hk
  have h1 : d a (G^[μ k] p) < ε / 2 := by
    have h := hJ1 (max J1 J2) (le_max_left _ _)
    have ht := hq.tri a z (G^[μ k] p)
    linarith
  have h2 : d b (G^[μ k] p') < ε / 2 := by
    have h := hJ2 (max J1 J2) (le_max_right _ _)
    have ht := hq.tri b z' (G^[μ k] p')
    linarith
  obtain ⟨N1, hN1⟩ := hpa (ε / 2) (by positivity)
  obtain ⟨N2, hN2⟩ := hpb (ε / 2) (by positivity)
  set l := max (max N1 N2) (k + 1) with hl
  have hkl : k < l := lt_of_lt_of_le (Nat.lt_succ_self k) (le_max_right _ _)
  have hlt : μ k < μ l := hμ hkl
  have e : ∀ x : X, G^[μ k] (F^[μ l] x) = F^[μ l - μ k] x := by
    intro x
    have hsplit : F^[μ l] x = F^[μ k] (F^[μ l - μ k] x) := by
      rw [← Function.iterate_add_apply]
      congr 1
      omega
    rw [hsplit, hinv]
  refine ⟨μ l - μ k, by omega, ?_, ?_⟩
  · have h3 := iter_ne hG (μ k) p (F^[μ l] a)
    rw [e] at h3
    have h4 := hN1 l ((le_max_left _ _).trans (le_max_left _ _))
    have ht := hq.tri a (G^[μ k] p) (F^[μ l - μ k] a)
    linarith
  · have h3 := iter_ne hG (μ k) p' (F^[μ l] b)
    rw [e] at h3
    have h4 := hN2 l ((le_max_right _ _).trans (le_max_left _ _))
    have ht := hq.tri b (G^[μ k] p') (F^[μ l - μ k] b)
    linarith

/-- The mixed recurrence of the backward orbit: at a common time,
`a` reaches its backward iterate and the backward iterate of `b`
reaches `b`. -/
lemma back_return (hq : IsQPM d) (hsc : SeqCompact d)
    (hiii : ∀ x y, d x y = 0 → d y x = 0) {F G : X → X}
    (hGF : ∀ x, G (F x) = x) (hFG : ∀ x, F (G x) = x)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X) :
    ∀ ε > 0, ∃ m, 1 ≤ m ∧ d a (G^[m] a) < ε ∧ d (G^[m] b) b < ε := by
  have hG := inv_ne (d := d) hFG hF
  have hfr := forward_return_of_compact hq hsc hiii hGF hFG hF a b
  choose m hm1 hma hmb using
    fun i : ℕ => hfr (1 / ((i : ℝ) + 1)) (by positivity)
  -- forward returns of `F` are returns from above of the backward orbit
  have hinv : ∀ (k : ℕ) (x : X), G^[k] (F^[k] x) = x :=
    fun k x => (Function.LeftInverse.iterate hGF k) x
  have hga : ∀ i, d (G^[m i] a) a < 1 / ((i : ℝ) + 1) := by
    intro i
    have h := iter_ne hG (m i) a (F^[m i] a)
    rw [hinv] at h
    exact lt_of_le_of_lt h (hma i)
  have hgb : ∀ i, d (G^[m i] b) b < 1 / ((i : ℝ) + 1) := by
    intro i
    have h := iter_ne hG (m i) b (F^[m i] b)
    rw [hinv] at h
    exact lt_of_le_of_lt h (hmb i)
  obtain ⟨ψ, hψ, p, hp⟩ := hsc (fun i => G^[m i] a)
  -- the lower limit sits at distance zero below `a`: `d p a = 0`
  have hpa : d p a = 0 := by
    refine le_antisymm ?_ (hq.nonneg p a)
    refine le_of_forall_pos_lt_add fun ε hε => ?_
    obtain ⟨K, hK⟩ := hp (ε / 2) (by positivity)
    obtain ⟨n0, hn0⟩ := exists_nat_one_div_lt (show (0 : ℝ) < ε / 2 by positivity)
    set k := max K n0
    have h1 := hK k (le_max_left _ _)
    have h2 : d (G^[m (ψ k)] a) a < ε / 2 :=
      lt_of_lt_of_le (hga (ψ k))
        ((one_div_succ_le ((le_max_right K n0).trans (hψ.id_le k)))) |>.trans hn0
    have h3 := hq.tri p (G^[m (ψ k)] a) a
    simp only [Function.comp] at h1
    linarith
  have hap : d a p = 0 := hiii p a hpa
  intro ε hε
  obtain ⟨K, hK⟩ := hp ε hε
  obtain ⟨n0, hn0⟩ := exists_nat_one_div_lt hε
  set k := max K n0
  refine ⟨m (ψ k), hm1 _, ?_, ?_⟩
  · have h1 := hK k (le_max_left _ _)
    simp only [Function.comp] at h1
    have h2 := hq.tri a p (G^[m (ψ k)] a)
    linarith
  · exact lt_of_lt_of_le (hgb (ψ k))
      (one_div_succ_le ((le_max_right K n0).trans (hψ.id_le k))) |>.trans hn0

/-- The inverse is an isometry. -/
theorem inverse_isometry (hq : IsQPM d) (hsc : SeqCompact d)
    (hiii : ∀ x y, d x y = 0 → d y x = 0) {F G : X → X}
    (hGF : ∀ x, G (F x) = x) (hFG : ∀ x, F (G x) = x)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X) :
    d (G a) (G b) = d a b := by
  have hG := inv_ne (d := d) hFG hF
  refine le_antisymm (hG a b) ?_
  refine le_of_forall_pos_lt_add fun ε hε => ?_
  obtain ⟨m, hm1, hma, hmb⟩ :=
    back_return hq hsc hiii hGF hFG hF a b (ε / 2) (by positivity)
  obtain ⟨k, rfl⟩ : ∃ k, m = k + 1 := ⟨m - 1, by omega⟩
  have h1 : d (G^[k + 1] a) (G^[k + 1] b) ≤ d (G a) (G b) := by
    rw [Function.iterate_succ_apply, Function.iterate_succ_apply]
    exact iter_ne hG k (G a) (G b)
  have h2 := hq.tri a (G^[k + 1] a) b
  have h3 := hq.tri (G^[k + 1] a) (G^[k + 1] b) b
  linarith

/-- THE PLASTICITY THEOREM: in a quasi-pseudo-metric space whose
topology is sequentially compact and which satisfies the R₀ axiom,
every bijective non-contractive self-map is an isometry. -/
theorem compact_forces_plasticity (hq : IsQPM d) (hsc : SeqCompact d)
    (hiii : ∀ x y, d x y = 0 → d y x = 0) {F : X → X}
    (hbij : Function.Bijective F)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X) :
    d (F a) (F b) = d a b := by
  obtain ⟨G, hGF, hFG⟩ := Function.bijective_iff_has_inverse.1 hbij
  have h := inverse_isometry hq hsc hiii hGF hFG hF (F a) (F b)
  rw [hGF, hGF] at h
  exact h.symm

/-- Corollary: hypothesis (i) together with lower limits of left
K-Cauchy sequences (left K-sequential completeness) gives sequential
compactness, hence plasticity. -/
theorem lower_limits_force_bijective_isometries (hq : IsQPM d) (hi : SeqHP d)
    (hlow : ∀ x : ℕ → X, LeftCauchy d x → ∃ p, LowerLimit d x p)
    (hiii : ∀ x y, d x y = 0 → d y x = 0) {F : X → X}
    (hbij : Function.Bijective F)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X) :
    d (F a) (F b) = d a b := by
  refine compact_forces_plasticity hq ?_ hiii hbij hF a b
  intro u
  obtain ⟨φ, hφ, hc⟩ := hi u
  obtain ⟨p, hp⟩ := hlow _ hc
  exact ⟨φ, hφ, p, hp⟩

/-- A lower limit of a subsequence of a left K-Cauchy sequence is a
lower limit of the whole sequence. -/
lemma LowerLimit.of_subseq (hq : IsQPM d) {x : ℕ → X} (hx : LeftCauchy d x)
    {φ : ℕ → ℕ} (hφ : StrictMono φ) {p : X} (hp : LowerLimit d (x ∘ φ) p) :
    LowerLimit d x p := by
  intro ε hε
  obtain ⟨N, hN⟩ := hx (ε / 2) (by positivity)
  obtain ⟨K, hK⟩ := hp (ε / 2) (by positivity)
  set k := max K N
  refine ⟨φ k, fun n hn => ?_⟩
  have h1 := hN (φ k) n ((le_max_right K N).trans (hφ.id_le k)) hn
  have h2 := hK k (le_max_left _ _)
  have h3 := hq.tri p (x (φ k)) (x n)
  simp only [Function.comp] at h2
  linarith

/-- The plasticity theorem on the conjugate side: sequential
compactness of the conjugate topology (every sequence has a
subsequence with an upper limit) suffices equally. -/
theorem conj_compact_forces_plasticity (hq : IsQPM d)
    (hsc : ∀ u : ℕ → X, ∃ φ : ℕ → ℕ, StrictMono φ ∧ ∃ y, UpperLimit d (u ∘ φ) y)
    (hiii : ∀ x y, d x y = 0 → d y x = 0) {F : X → X}
    (hbij : Function.Bijective F)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X) :
    d (F a) (F b) = d a b := by
  have hq' : IsQPM (fun x y => d y x) :=
    ⟨hq.self, fun x y => hq.nonneg y x, fun x y z => by
      have := hq.tri z y x
      linarith⟩
  exact compact_forces_plasticity (d := fun x y => d y x) hq' hsc
    (fun x y h => hiii y x h) hbij (fun x y => hF y x) b a

/-- Lemma 2.3(d): under R₀, if both topologies are sequentially
compact, every sequence has a subsequence with one point as lower
and upper limit, that is, converging in the symmetrized distance. -/
theorem symm_seq_compact (hq : IsQPM d) (hsc : SeqCompact d)
    (hsc' : ∀ u : ℕ → X, ∃ φ : ℕ → ℕ, StrictMono φ ∧ ∃ y, UpperLimit d (u ∘ φ) y)
    (hiii : ∀ x y, d x y = 0 → d y x = 0) (u : ℕ → X) :
    ∃ φ : ℕ → ℕ, StrictMono φ ∧
      ∃ p, LowerLimit d (u ∘ φ) p ∧ UpperLimit d (u ∘ φ) p := by
  obtain ⟨φ1, hφ1, p, hp1⟩ := hsc u
  obtain ⟨φ2, hφ2, y, hy⟩ := hsc' (u ∘ φ1)
  have hp : LowerLimit d ((u ∘ φ1) ∘ φ2) p := hp1.comp hφ2
  have hpy : d p y = 0 := zero_of_limits hq hp hy
  have hyp : d y p = 0 := hiii p y hpy
  refine ⟨φ1 ∘ φ2, hφ1.comp hφ2, p, hp, fun ε hε => ?_⟩
  obtain ⟨N, hN⟩ := hy ε hε
  refine ⟨N, fun n hn => ?_⟩
  have h1 := hN n hn
  have h2 := hq.tri (((u ∘ φ1) ∘ φ2) n) y p
  have h3 : (u ∘ (φ1 ∘ φ2)) n = ((u ∘ φ1) ∘ φ2) n := rfl
  rw [h3]
  linarith

end LowerLimits

#print axioms LowerLimits.forward_return_of_compact
#print axioms LowerLimits.back_return
#print axioms LowerLimits.inverse_isometry
#print axioms LowerLimits.compact_forces_plasticity
#print axioms LowerLimits.lower_limits_force_bijective_isometries
#print axioms LowerLimits.conj_compact_forces_plasticity
#print axioms LowerLimits.symm_seq_compact


==> anc/README.md <==
The Structure of a Non-Isometric Non-Contractive Bijection of a
Hereditarily Precompact Quasi-Metric Space

Thomas Duzer, 2026. Lean 4 files for the paper.
Full record, with the paper: doi:10.5281/zenodo.24289545
(all versions: doi:10.5281/zenodo.23544811)
License: CC-BY 4.0

Build (Lean 4.32.0, Mathlib v4.32.0; requires elan,
https://github.com/leanprover/elan):

    lake exe cache get
    lake build

Check the files:

    sha256sum -c SHA256SUMS        (macOS: shasum -a 256 -c SHA256SUMS)

The paper's Data availability section describes what the files
check and prints the SHA-256 of ArtifactHashes.txt.


==> anc/Register.lean <==
/-
Register.lean — the Lean 4 verification artifact of "The Structure
of a Non-Isometric Non-Contractive Bijection of a Hereditarily
Precompact Quasi-Metric Space". It builds on UpperLimits.lean, LowerLimits.lean
and TollExamples.lean of the compact-plasticity record
(doi:10.5281/zenodo.23406134; the three files are identical in both
versions of that record), byte-identical copies of which ship with
this bundle. Throughout, `F` is a non-contractive bijection with
inverse `G` of a quasi-pseudo-metric space satisfying hypothesis (i)
(`SeqHP`).

1. `target_returns`, `source_pays`, `source_orbit_strict`,
   `source_aperiodic`, `uniform_monochromy`: the target of a pair
   returns to itself from its own past for free, so the source pays
   the whole defect on its own backward returns, uniformly on a
   chain-closed set of displacements; the orbit of the source is
   strict and infinite.
2. `invariant_symm_precompact`, `orbit_shadow`: the symmetrized
   register is sequentially totally bounded on every orbit.
3. Register: `lam`, `defect`, `fee`, `afee`, the band
   (`band_lower`, `band_lower_past`, `defect_le_fee`), `fee_mono`,
   the descent/ascent comparison (`afee_le_fee`, `fee_le_afee`) and
   the equality of the backward limits (`fee_afee_inf`).
4. The three spirals over the circle (`height_spiral`,
   `thin_spiral`, `ascent_spiral`), with their registers identified
   with the base and their fees computed (`height_register_fee`,
   `thin_register_fee`, `ascent_register_fee`), and the thin
   spiral attaining the lower end of the band
   (`thin_band_attained`).
5. Zone tolls (`zone_stabilizes`, `zone_fee_zero`): for two-valued
   descent tolls satisfying (Z1) and (Z2) the fee vanishes in the
   deep past, by the ascending chain condition on submonoids of ℕ.
-/
import UpperLimits
import LowerLimits
import TollExamples
import Mathlib.Order.OrderIsoNat
import Mathlib.Topology.Sequences
import Mathlib.Topology.Instances.AddCircle.Real
import Mathlib.Algebra.Order.Archimedean.Basic
import Mathlib.NumberTheory.FrobeniusNumber
import Mathlib.Algebra.Group.Submonoid.Membership

namespace Register

open UpperLimits TollExamples

section Source

variable {X : Type*} {d : X → X → ℝ}

lemma iter_cancel {F G : X → X} (hFG : ∀ x, F (G x) = x) (k : ℕ) (x : X) :
    F^[k] (G^[k] x) = x :=
  (Function.LeftInverse.iterate hFG k) x

/-- The target returns for free: along a chain, `b` is reached from
its own past at cost below `ε`. -/
theorem target_returns (hi : SeqHP d) {F G : X → X}
    (hFG : ∀ x, F (G x) = x) (hF : ∀ x y, d x y ≤ d (F x) (F y)) (b : X)
    {ε : ℝ} (hε : 0 < ε) :
    ∃ t : ℕ → ℕ, StrictMono t ∧ ∀ i j, i < j → d (G^[t j - t i] b) b < ε := by
  obtain ⟨φ, hφ, hc⟩ := hi (fun n => F^[n] b)
  obtain ⟨N, hN⟩ := hc ε hε
  refine ⟨fun i => φ (N + i), fun i j h => hφ (by omega), fun i j hij => ?_⟩
  have hlt : φ (N + i) < φ (N + j) := hφ (by omega)
  have h1 := hN (N + i) (N + j) (by omega) (by omega)
  simp only [Function.comp] at h1
  obtain ⟨Δ, hΔ⟩ : ∃ Δ, φ (N + j) = φ (N + i) + Δ := ⟨φ (N + j) - φ (N + i), by omega⟩
  have hsub : φ (N + j) - φ (N + i) = Δ := by omega
  show d (G^[φ (N + j) - φ (N + i)] b) b < ε
  rw [hsub]
  have e : F^[φ (N + j)] (G^[Δ] b) = F^[φ (N + i)] b := by
    rw [hΔ, Function.iterate_add_apply, iter_cancel hFG]
  have key := iter_nc hF (φ (N + j)) (G^[Δ] b) b
  rw [e] at key
  exact lt_of_le_of_lt key h1

lemma strictMono_gap {t : ℕ → ℕ} (ht : StrictMono t) {u v : ℕ} (h : u ≤ v) :
    v - u ≤ t v - t u := by
  induction v, h using Nat.le_induction with
  | base => simp
  | succ v hv ih =>
    have h1 : t v < t (v + 1) := ht (Nat.lt_succ_self v)
    have h2 : t u ≤ t v := ht.monotone hv
    omega

/-- The source pays: if the pair `(a, b)` has defect at least `η` at
every backward depth `≥ M`, then along a chain the backward returns of
`a` cost more than `η - ε`, while those of `b` cost less than `ε`. -/
theorem source_pays (hq : IsQPM d) (hi : SeqHP d) {F G : X → X}
    (hFG : ∀ x, F (G x) = x) (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X)
    {η : ℝ} {M : ℕ} (hη : ∀ Δ, M ≤ Δ → η ≤ d a b - d (G^[Δ] a) (G^[Δ] b))
    {ε : ℝ} (hε : 0 < ε) :
    ∃ t : ℕ → ℕ, StrictMono t ∧ ∀ i j, i < j →
      d (G^[t j - t i] b) b < ε ∧ η - ε < d a (G^[t j - t i] a) := by
  obtain ⟨t, ht, hs⟩ := target_returns hi hFG hF b hε
  have hmul : ∀ i j : ℕ, i < j → (M + 1) * i + (M + 1) ≤ (M + 1) * j := by
    intro i j h
    have := Nat.mul_le_mul_left (M + 1) (Nat.succ_le_of_lt h)
    calc (M + 1) * i + (M + 1) = (M + 1) * (i + 1) := by ring
      _ ≤ (M + 1) * j := this
  refine ⟨fun i => t ((M + 1) * i), fun i j h => ht (by have := hmul i j h; omega),
    fun i j hij => ?_⟩
  have huv := hmul i j hij
  have hgap := strictMono_gap ht (show (M + 1) * i ≤ (M + 1) * j by omega)
  have hΔ : M ≤ t ((M + 1) * j) - t ((M + 1) * i) := by omega
  have hsb := hs ((M + 1) * i) ((M + 1) * j) (by omega)
  refine ⟨hsb, ?_⟩
  set Δ := t ((M + 1) * j) - t ((M + 1) * i)
  have h1 := hη Δ hΔ
  have h2 := hq.tri a (G^[Δ] a) b
  have h3 := hq.tri (G^[Δ] a) (G^[Δ] b) b
  linarith

/-- The orbit of the source alone is strict: some backward return of
`a` costs more than `η - ε`, although the same pair costs less than `ε`
further back. -/
theorem source_orbit_strict (hq : IsQPM d) (hi : SeqHP d) {F G : X → X}
    (hFG : ∀ x, F (G x) = x) (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X)
    {η : ℝ} {M : ℕ} (hη : ∀ Δ, M ≤ Δ → η ≤ d a b - d (G^[Δ] a) (G^[Δ] b))
    {ε : ℝ} (hε : 0 < ε) :
    ∃ Δ k : ℕ, 1 ≤ Δ ∧ d (G^[k] a) (G^[k] (G^[Δ] a)) < ε ∧
      η - ε < d a (G^[Δ] a) := by
  obtain ⟨t, ht, hP⟩ := source_pays hq hi hFG hF a b hη hε
  obtain ⟨ψ, hψ, hc⟩ := hi (fun k => G^[t k] a)
  obtain ⟨N, hN⟩ := hc ε hε
  have hlt : ψ N < ψ (N + 1) := hψ (Nat.lt_succ_self N)
  have hlt' : t (ψ N) < t (ψ (N + 1)) := ht hlt
  refine ⟨t (ψ (N + 1)) - t (ψ N), t (ψ N), by omega, ?_, (hP _ _ hlt).2⟩
  have h1 := hN N (N + 1) le_rfl (Nat.le_succ N)
  simp only [Function.comp] at h1
  have e : G^[t (ψ N)] (G^[t (ψ (N + 1)) - t (ψ N)] a) = G^[t (ψ (N + 1))] a := by
    rw [← Function.iterate_add_apply]
    congr 1
    omega
  rw [e]
  exact h1

/-- The source has an infinite orbit. -/
theorem source_aperiodic (hq : IsQPM d) (hi : SeqHP d) {F G : X → X}
    (hFG : ∀ x, F (G x) = x) (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X)
    {η : ℝ} (hpos : 0 < η) {M : ℕ}
    (hη : ∀ Δ, M ≤ Δ → η ≤ d a b - d (G^[Δ] a) (G^[Δ] b))
    {p : ℕ} (hp : 1 ≤ p) : G^[p] a ≠ a := by
  intro hper
  obtain ⟨t, ht, hP⟩ := source_pays hq hi hFG hF a b hη (half_pos hpos)
  have hp0 : 0 < p := by omega
  obtain ⟨i, j, hij, hmod⟩ :=
    Finite.exists_ne_map_eq_of_infinite
      (fun i : ℕ => (⟨t i % p, Nat.mod_lt _ hp0⟩ : Fin p))
  have key : ∀ i j : ℕ, i < j → t i % p = t j % p → False := by
    intro i j hlt hmod'
    have hle : t i ≤ t j := (ht hlt).le
    obtain ⟨q, hq'⟩ : p ∣ t j - t i := (Nat.modEq_iff_dvd' hle).1 hmod'
    have h2 := (hP i j hlt).2
    have hfix : G^[t j - t i] a = a := by
      rw [hq', Function.iterate_mul]
      exact Function.iterate_fixed hper q
    rw [hfix, hq.self] at h2
    linarith
  have hmod' : t i % p = t j % p := congrArg Fin.val hmod
  rcases lt_or_gt_of_ne hij with h | h
  · exact key i j h hmod'
  · exact key j i h hmod'.symm

/-- Deep points have infinitely many cheap descents: below some depth
on the backward orbit of `a`, every point has `ε`-cheap descents of
arbitrarily large displacement. (Cheap descents are inherited by
deeper points, since the inverse map is non-expansive, and
hypothesis (i) supplies one point with infinitely many.) -/
theorem deep_cheap_descents (hi : SeqHP d) {F G : X → X}
    (hFG : ∀ x, F (G x) = x) (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a : X)
    {ε : ℝ} (hε : 0 < ε) :
    ∃ T : ℕ, ∀ t, T ≤ t → ∀ N : ℕ, ∃ Δ, N ≤ Δ ∧ 1 ≤ Δ ∧
      d (G^[t] a) (G^[Δ] (G^[t] a)) < ε := by
  have hG := LowerLimits.inv_ne (d := d) hFG hF
  obtain ⟨φ, hφ, hc⟩ := hi (fun n => G^[n] a)
  obtain ⟨N0, hN0⟩ := hc ε hε
  refine ⟨φ N0, fun t ht N => ?_⟩
  obtain ⟨s, rfl⟩ : ∃ s, t = s + φ N0 := ⟨t - φ N0, by omega⟩
  have hj : φ N0 + N + 1 ≤ φ (N0 + N + 1) := by
    have := strictMono_gap hφ (show N0 ≤ N0 + N + 1 by omega)
    omega
  refine ⟨φ (N0 + N + 1) - φ N0, by omega, by omega, ?_⟩
  have h1 := hN0 N0 (N0 + N + 1) le_rfl (by omega)
  simp only [Function.comp] at h1
  have e1 : G^[φ (N0 + N + 1) - φ N0] (G^[s + φ N0] a) = G^[s] (G^[φ (N0 + N + 1)] a) := by
    rw [← Function.iterate_add_apply, ← Function.iterate_add_apply]
    congr 1
    omega
  rw [e1, Function.iterate_add_apply]
  exact lt_of_le_of_lt (LowerLimits.iter_ne hG s _ _) h1

end Source

section Shadow

/-- A shift-invariant quasi-pseudo-metric on `ℤ` satisfying hypothesis
(i) has a sequentially totally bounded symmetrization: every sequence
has two terms at small distance in both directions. -/
theorem invariant_symm_precompact {ℓ : ℤ → ℤ → ℝ} (hi : SeqHP ℓ)
    (hinv : ∀ n m, ℓ (n + 1) (m + 1) = ℓ n m) (x : ℕ → ℤ) {ε : ℝ} (hε : 0 < ε) :
    ∃ i j, i < j ∧ ℓ (x i) (x j) + ℓ (x j) (x i) < ε := by
  have hnat : ∀ (k : ℕ) (n m : ℤ), ℓ (n + k) (m + k) = ℓ n m := by
    intro k
    induction k with
    | zero => intro n m; simp
    | succ k ih =>
      intro n m
      push_cast
      rw [← add_assoc, ← add_assoc, hinv, ih]
  have hint : ∀ (k n m : ℤ), ℓ (n + k) (m + k) = ℓ n m := by
    intro k n m
    obtain ⟨c, rfl | rfl⟩ := Int.eq_nat_or_neg k
    · exact hnat c n m
    · have := hnat c (n + -(c : ℤ)) (m + -(c : ℤ))
      simp only [neg_add_cancel_right] at this
      exact this.symm
  obtain ⟨φ, hφ, hc⟩ := hi x
  obtain ⟨ψ, hψ, hc'⟩ := hi (fun k => -x (φ k))
  obtain ⟨N1, hN1⟩ := hc (ε / 2) (by positivity)
  obtain ⟨N2, hN2⟩ := hc' (ε / 2) (by positivity)
  set K := max N1 N2
  have hlt : ψ K < ψ (K + 1) := hψ (Nat.lt_succ_self K)
  have h1 := hN1 (ψ K) (ψ (K + 1)) ((le_max_left N1 N2).trans (hψ.id_le K)) hlt.le
  have h2 := hN2 K (K + 1) (le_max_right N1 N2) (Nat.le_succ K)
  simp only [Function.comp] at h1 h2
  refine ⟨φ (ψ K), φ (ψ (K + 1)), hφ hlt, ?_⟩
  have h3 := hint (-(x (φ (ψ K))) - x (φ (ψ (K + 1)))) (x (φ (ψ (K + 1)))) (x (φ (ψ K)))
  have e1 : x (φ (ψ (K + 1))) + (-(x (φ (ψ K))) - x (φ (ψ (K + 1)))) = -x (φ (ψ K)) := by ring
  have e2 : x (φ (ψ K)) + (-(x (φ (ψ K))) - x (φ (ψ (K + 1)))) = -x (φ (ψ (K + 1))) := by ring
  rw [e1, e2] at h3
  linarith

end Shadow

/-! ### The register, the defect and the fee -/

section Register

open LowerLimits

variable {X : Type*} {d : X → X → ℝ}

/-- The invariant limit register: the limit of the distances of a pair
along its backward orbit. -/
noncomputable def lam (d : X → X → ℝ) (G : X → X) (x y : X) : ℝ :=
  ⨅ k : ℕ, d (G^[k] x) (G^[k] y)

/-- The defect. -/
noncomputable def defect (d : X → X → ℝ) (G : X → X) (x y : X) : ℝ :=
  d x y - lam d G x y

/-- The fee of a point: the supremum of the defects of its backward
returns. -/
noncomputable def fee (d : X → X → ℝ) (G : X → X) (a : X) : ℝ :=
  ⨆ Δ : ℕ, defect d G a (G^[Δ + 1] a)

lemma rung_bdd (hq : IsQPM d) (G : X → X) (x y : X) :
    BddBelow (Set.range fun k : ℕ => d (G^[k] x) (G^[k] y)) :=
  ⟨0, by rintro _ ⟨k, rfl⟩; exact hq.nonneg _ _⟩

lemma lam_le_rung (hq : IsQPM d) (G : X → X) (x y : X) (k : ℕ) :
    lam d G x y ≤ d (G^[k] x) (G^[k] y) :=
  ciInf_le (rung_bdd hq G x y) k

lemma lam_nonneg (hq : IsQPM d) (G : X → X) (x y : X) : 0 ≤ lam d G x y :=
  le_ciInf fun _ => hq.nonneg _ _

lemma lam_le (hq : IsQPM d) (G : X → X) (x y : X) : lam d G x y ≤ d x y := by
  simpa using lam_le_rung hq G x y 0

lemma defect_nonneg (hq : IsQPM d) (G : X → X) (x y : X) : 0 ≤ defect d G x y := by
  unfold defect
  linarith [lam_le hq G x y]

lemma rung_antitone {G : X → X} (hG : ∀ x y, d (G x) (G y) ≤ d x y) (x y : X)
    {k k' : ℕ} (h : k ≤ k') : d (G^[k'] x) (G^[k'] y) ≤ d (G^[k] x) (G^[k] y) := by
  obtain ⟨j, rfl⟩ : ∃ j, k' = j + k := ⟨k' - k, by omega⟩
  rw [Function.iterate_add_apply, Function.iterate_add_apply]
  exact iter_ne hG j _ _

lemma rung_near {G : X → X} (hG : ∀ x y, d (G x) (G y) ≤ d x y)
    (x y : X) {ε : ℝ} (hε : 0 < ε) :
    ∃ K, ∀ k, K ≤ k → d (G^[k] x) (G^[k] y) < lam d G x y + ε := by
  obtain ⟨K, hK⟩ := exists_lt_of_ciInf_lt
    (show (⨅ k : ℕ, d (G^[k] x) (G^[k] y)) < lam d G x y + ε by
      unfold lam; linarith)
  exact ⟨K, fun k hk => lt_of_le_of_lt (rung_antitone hG x y hk) hK⟩

lemma lam_tri (hq : IsQPM d) {G : X → X} (hG : ∀ x y, d (G x) (G y) ≤ d x y)
    (x y z : X) : lam d G x z ≤ lam d G x y + lam d G y z := by
  refine le_of_forall_pos_lt_add fun ε hε => ?_
  obtain ⟨K1, hK1⟩ := rung_near hG x y (half_pos hε)
  obtain ⟨K2, hK2⟩ := rung_near hG y z (half_pos hε)
  have h1 := hK1 (max K1 K2) (le_max_left _ _)
  have h2 := hK2 (max K1 K2) (le_max_right _ _)
  have h3 := lam_le_rung hq G x z (max K1 K2)
  have h4 := hq.tri (G^[max K1 K2] x) (G^[max K1 K2] y) (G^[max K1 K2] z)
  linarith

/-- The register is invariant. -/
lemma lam_invariant (hq : IsQPM d) {F G : X → X} (hGF : ∀ x, G (F x) = x)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (x y : X) :
    lam d G (F x) (F y) = lam d G x y := by
  apply le_antisymm
  · refine le_ciInf fun k => ?_
    have := lam_le_rung hq G (F x) (F y) (k + 1)
    rwa [Function.iterate_succ_apply, Function.iterate_succ_apply, hGF, hGF] at this
  · refine le_ciInf fun k => ?_
    cases k with
    | zero => exact (lam_le hq G x y).trans (hF x y)
    | succ k =>
      rw [Function.iterate_succ_apply, Function.iterate_succ_apply, hGF, hGF]
      exact lam_le_rung hq G x y k

/-- The defect is nondecreasing along the dynamics. -/
lemma defect_mono (hq : IsQPM d) {F G : X → X} (hGF : ∀ x, G (F x) = x)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (x y : X) :
    defect d G x y ≤ defect d G (F x) (F y) := by
  unfold defect
  rw [lam_invariant hq hGF hF]
  linarith [hF x y]

/-- The triangle inequality of the defect, with the symmetrized
register as slack. -/
lemma defect_tri (hq : IsQPM d) {G : X → X} (hG : ∀ x y, d (G x) (G y) ≤ d x y)
    (x y z : X) :
    defect d G x z ≤ defect d G x y + defect d G y z + (lam d G x y + lam d G y x) := by
  unfold defect
  have h1 := hq.tri x y z
  have h2 := lam_tri hq hG y x z
  linarith

/-- Distances out of a point are bounded. -/
lemma bdd_from (hq : IsQPM d) (hi : SeqHP d) (a : X) : ∃ B, ∀ y, d a y ≤ B := by
  by_contra hcon
  push Not at hcon
  choose y hy using fun k : ℕ => hcon k
  obtain ⟨φ, hφ, hc⟩ := hi y
  obtain ⟨N, hN⟩ := hc 1 one_pos
  obtain ⟨m, hm⟩ := exists_nat_gt (d a (y (φ N)) + 1)
  have h1 := hN N (max N m) le_rfl (le_max_left _ _)
  simp only [Function.comp] at h1
  have h2 := hy (φ (max N m))
  have h3 := hq.tri a (y (φ N)) (y (φ (max N m)))
  have h4 : (m : ℝ) ≤ (φ (max N m) : ℕ) := by
    exact_mod_cast (le_max_right N m).trans (hφ.id_le _)
  linarith

lemma fee_bdd (hq : IsQPM d) (hi : SeqHP d) (G : X → X) (a : X) :
    BddAbove (Set.range fun Δ : ℕ => defect d G a (G^[Δ + 1] a)) := by
  obtain ⟨B, hB⟩ := bdd_from hq hi a
  refine ⟨B, ?_⟩
  rintro _ ⟨Δ, rfl⟩
  show defect d G a (G^[Δ + 1] a) ≤ B
  unfold defect
  linarith [hB (G^[Δ + 1] a), lam_nonneg hq G a (G^[Δ + 1] a)]

/-- The source theorem in register form: the defect of a pair is
approached by the defects of the backward returns of its source. -/
theorem fee_approx (hq : IsQPM d) (hi : SeqHP d) {F G : X → X}
    (hFG : ∀ x, F (G x) = x) (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X)
    {ε : ℝ} (hε : 0 < ε) :
    ∃ Δ : ℕ, 1 ≤ Δ ∧ defect d G a b - ε < defect d G a (G^[Δ] a) := by
  have hG := inv_ne (d := d) hFG hF
  have hε3 : 0 < ε / 3 := by positivity
  obtain ⟨K, hK⟩ := rung_near hG a b hε3
  have hη : ∀ Δ, K ≤ Δ →
      defect d G a b - ε / 3 ≤ d a b - d (G^[Δ] a) (G^[Δ] b) := by
    intro Δ hΔ
    have := hK Δ hΔ
    unfold defect
    linarith
  obtain ⟨Δ, k, hΔ, h1, h2⟩ := source_orbit_strict hq hi hFG hF a b hη hε3
  refine ⟨Δ, hΔ, ?_⟩
  have h3 := lam_le_rung hq G a (G^[Δ] a) k
  have h4 : defect d G a (G^[Δ] a) = d a (G^[Δ] a) - lam d G a (G^[Δ] a) := rfl
  linarith

/-- The upper band: every defect is bounded by the fee of its source. -/
theorem defect_le_fee (hq : IsQPM d) (hi : SeqHP d) {F G : X → X}
    (hFG : ∀ x, F (G x) = x) (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X) :
    defect d G a b ≤ fee d G a := by
  refine le_of_forall_pos_lt_add fun ε hε => ?_
  obtain ⟨Δ, hΔ, h⟩ := fee_approx hq hi hFG hF a b hε
  obtain ⟨Δ', rfl⟩ : ∃ Δ', Δ = Δ' + 1 := ⟨Δ - 1, by omega⟩
  have := le_ciSup (fee_bdd hq hi G a) Δ'
  unfold fee
  linarith

lemma fee_nonneg (hq : IsQPM d) (hi : SeqHP d) (G : X → X) (a : X) :
    0 ≤ fee d G a :=
  (defect_nonneg hq G a (G^[0 + 1] a)).trans (le_ciSup (fee_bdd hq hi G a) 0)

/-- The fee is nondecreasing along orbits. -/
theorem fee_mono (hq : IsQPM d) (hi : SeqHP d) {F G : X → X}
    (hGF : ∀ x, G (F x) = x) (hFG : ∀ x, F (G x) = x)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a : X) :
    fee d G a ≤ fee d G (F a) := by
  refine ciSup_le fun Δ => ?_
  have hcomm : F (G^[Δ + 1] a) = G^[Δ + 1] (F a) := by
    rw [Function.iterate_succ_apply', hFG, Function.iterate_succ_apply, hGF]
  have h1 := defect_mono hq hGF hF a (G^[Δ + 1] a)
  rw [hcomm] at h1
  exact h1.trans (le_ciSup (fee_bdd hq hi G (F a)) Δ)

/-- The lower band: a pair pays at least the difference of the fees
of its endpoints, up to their distance in the symmetrized register. -/
theorem band_lower (hq : IsQPM d) (hi : SeqHP d) {F G : X → X}
    (hFG : ∀ x, F (G x) = x) (hF : ∀ x y, d x y ≤ d (F x) (F y)) (x y : X) :
    fee d G x - fee d G y - (lam d G x y + lam d G y x) ≤ defect d G x y := by
  have hG := inv_ne (d := d) hFG hF
  refine le_of_forall_pos_le_add fun ε hε => ?_
  obtain ⟨Δ, hΔ⟩ := exists_lt_of_lt_ciSup
    (show fee d G x - ε < ⨆ Δ : ℕ, defect d G x (G^[Δ + 1] x) by
      unfold fee; linarith)
  have h1 := defect_tri hq hG x y (G^[Δ + 1] x)
  have h2 := defect_le_fee hq hi hFG hF y (G^[Δ + 1] x)
  linarith

lemma lam_iter (hq : IsQPM d) {F G : X → X} (hGF : ∀ x, G (F x) = x)
    (hFG : ∀ x, F (G x) = x) (hF : ∀ x y, d x y ≤ d (F x) (F y)) (k : ℕ) (x y : X) :
    lam d G (G^[k] x) (G^[k] y) = lam d G x y := by
  induction k with
  | zero => rfl
  | succ k ih =>
    have h := lam_invariant hq hGF hF (G^[k + 1] x) (G^[k + 1] y)
    rw [Function.iterate_succ_apply' G k x, Function.iterate_succ_apply' G k y,
      hFG, hFG] at h
    rw [Function.iterate_succ_apply', Function.iterate_succ_apply', ← h, ih]

lemma defect_iter (hq : IsQPM d) {F G : X → X} (hGF : ∀ x, G (F x) = x)
    (hFG : ∀ x, F (G x) = x) (hF : ∀ x y, d x y ≤ d (F x) (F y)) (k : ℕ) (x y : X) :
    defect d G (G^[k] x) (G^[k] y) ≤ defect d G x y := by
  induction k with
  | zero => exact le_rfl
  | succ k ih =>
    have h := defect_mono hq hGF hF (G^[k + 1] x) (G^[k + 1] y)
    rw [Function.iterate_succ_apply' G k x, Function.iterate_succ_apply' G k y,
      hFG, hFG] at h
    rw [Function.iterate_succ_apply', Function.iterate_succ_apply']
    exact h.trans ih

/-- The lower band, improved by the ladder: a pair pays at least the
largest fee difference it had at any time in its past. -/
theorem band_lower_past (hq : IsQPM d) (hi : SeqHP d) {F G : X → X}
    (hGF : ∀ x, G (F x) = x) (hFG : ∀ x, F (G x) = x)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (x y : X) (k : ℕ) :
    fee d G (G^[k] x) - fee d G (G^[k] y) - (lam d G x y + lam d G y x)
      ≤ defect d G x y := by
  have h1 := band_lower hq hi hFG hF (G^[k] x) (G^[k] y)
  rw [lam_iter hq hGF hFG hF, lam_iter hq hGF hFG hF] at h1
  exact h1.trans (defect_iter hq hGF hFG hF k x y)

/-! #### Descent fee and ascent fee -/

lemma iter_GF {F G : X → X} (hGF : ∀ x, G (F x) = x) (m n : ℕ) (x : X) :
    G^[n + m] (F^[m] x) = G^[n] x := by
  rw [Function.iterate_add_apply, iter_cancel hGF]

lemma iter_FG {F G : X → X} (hFG : ∀ x, F (G x) = x) (m n : ℕ) (x : X) :
    F^[m] (G^[m + n] x) = G^[n] x := by
  rw [Function.iterate_add_apply, iter_cancel hFG]

/-- The ascent fee of a point: the supremum of the defects of its
forward moves along its own orbit. -/
noncomputable def afee (d : X → X → ℝ) (F G : X → X) (a : X) : ℝ :=
  ⨆ j : ℕ, defect d G a (F^[j + 1] a)

lemma afee_bdd (hq : IsQPM d) (hi : SeqHP d) {F G : X → X}
    (hFG : ∀ x, F (G x) = x) (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a : X) :
    BddAbove (Set.range fun j : ℕ => defect d G a (F^[j + 1] a)) :=
  ⟨fee d G a, by rintro _ ⟨j, rfl⟩; exact defect_le_fee hq hi hFG hF a _⟩

/-- Ascent defects are bounded by the (descent) fee. -/
theorem afee_le_fee (hq : IsQPM d) (hi : SeqHP d) {F G : X → X}
    (hFG : ∀ x, F (G x) = x) (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a : X) :
    afee d F G a ≤ fee d G a :=
  ciSup_le fun _ => defect_le_fee hq hi hFG hF a _

lemma afee_mono (hq : IsQPM d) (hi : SeqHP d) {F G : X → X}
    (hGF : ∀ x, G (F x) = x) (hFG : ∀ x, F (G x) = x)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a : X) :
    afee d F G a ≤ afee d F G (F a) := by
  refine ciSup_le fun j => ?_
  have h1 := defect_mono hq hGF hF a (F^[j + 1] a)
  have hcomm : F (F^[j + 1] a) = F^[j + 1] (F a) := by
    rw [← Function.iterate_succ_apply' F, Function.iterate_succ_apply]
  rw [hcomm] at h1
  exact h1.trans (le_ciSup (afee_bdd hq hi hFG hF (F a)) j)

lemma afee_iter (hq : IsQPM d) (hi : SeqHP d) {F G : X → X}
    (hGF : ∀ x, G (F x) = x) (hFG : ∀ x, F (G x) = x)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (m : ℕ) (x : X) :
    afee d F G (G^[m] x) ≤ afee d F G x := by
  induction m with
  | zero => exact le_rfl
  | succ m ih =>
    have h := afee_mono hq hi hGF hFG hF (G^[m + 1] x)
    rw [Function.iterate_succ_apply' G m x, hFG] at h
    rw [Function.iterate_succ_apply']
    exact h.trans ih

/-- Along a chain of the backward orbit, the defect towards any
target is, up to `2ε`, no larger from a point than from a deeper
point of the chain. -/
theorem chain_defect (hq : IsQPM d) (hi : SeqHP d) {F G : X → X}
    (hGF : ∀ x, G (F x) = x) (hFG : ∀ x, F (G x) = x)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a : X) {ε : ℝ} (hε : 0 < ε) :
    ∃ t : ℕ → ℕ, StrictMono t ∧ ∀ r s, r < s → ∀ z,
      defect d G (G^[t r] a) z < defect d G (G^[t s] a) z + 2 * ε := by
  have hG := inv_ne (d := d) hFG hF
  obtain ⟨φ1, hφ1, hc1⟩ := hi (fun i => G^[i] a)
  obtain ⟨φ2, hφ2, hc2⟩ := hi (fun k => F^[φ1 k] a)
  obtain ⟨N1, hN1⟩ := hc1 ε hε
  obtain ⟨N2, hN2⟩ := hc2 ε hε
  refine ⟨fun r => φ1 (φ2 (max N1 N2 + r)), fun r s h => hφ1 (hφ2 (by omega)),
    fun r s hrs z => ?_⟩
  show defect d G (G^[φ1 (φ2 (max N1 N2 + r))] a) z <
    defect d G (G^[φ1 (φ2 (max N1 N2 + s))] a) z + 2 * ε
  have hlt : φ2 (max N1 N2 + r) < φ2 (max N1 N2 + s) := hφ2 (by omega)
  have h1 := hN1 (φ2 (max N1 N2 + r)) (φ2 (max N1 N2 + s))
    ((le_max_left N1 N2).trans ((Nat.le_add_right _ r).trans (hφ2.id_le _))) hlt.le
  have h2 := hN2 (max N1 N2 + r) (max N1 N2 + s)
    ((le_max_right N1 N2).trans (Nat.le_add_right _ r)) (by omega)
  simp only [Function.comp] at h1 h2
  generalize φ1 (φ2 (max N1 N2 + r)) = p at h1 h2 ⊢
  generalize φ1 (φ2 (max N1 N2 + s)) = q at h1 h2 ⊢
  have e1 : G^[p + q] (F^[p] a) = G^[q] a := by
    rw [add_comm]; exact iter_GF hGF p q a
  have e2 : G^[p + q] (F^[q] a) = G^[p] a := iter_GF hGF q p a
  have h3 := lam_iter hq hGF hFG hF (p + q) (F^[p] a) (F^[q] a)
  rw [e1, e2] at h3
  have h4 := lam_le hq G (F^[p] a) (F^[q] a)
  have h5 := hq.tri (G^[p] a) (G^[q] a) z
  have h6 := lam_tri hq hG (G^[q] a) (G^[p] a) z
  unfold defect
  linarith

/-- The descent fee is bounded by the ascent fee further back: along
a chain, `fee (G^[t r] a) ≤ afee (G^[t (r+1)] a) + 2ε`. With
`afee_le_fee` and `fee_mono`, the backward limits of the two fees
coincide. -/
theorem fee_le_afee (hq : IsQPM d) (hi : SeqHP d) {F G : X → X}
    (hGF : ∀ x, G (F x) = x) (hFG : ∀ x, F (G x) = x)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a : X) {ε : ℝ} (hε : 0 < ε) :
    ∃ t : ℕ → ℕ, StrictMono t ∧ ∀ r,
      fee d G (G^[t r] a) ≤ afee d F G (G^[t (r + 1)] a) + 2 * ε := by
  obtain ⟨t, ht, hch⟩ := chain_defect hq hi hGF hFG hF a hε
  refine ⟨t, ht, fun r => ciSup_le fun Δ => ?_⟩
  have hgap := strictMono_gap ht (show r + 1 ≤ r + 1 + (Δ + 2) by omega)
  have hlt1 : t r < t (r + 1) := ht (Nat.lt_succ_self r)
  have hmono := ht.monotone (show r + 1 ≤ r + 1 + (Δ + 2) by omega)
  generalize hs : r + 1 + (Δ + 2) = s at hgap hmono
  have hz : G^[Δ + 1] (G^[t r] a) = G^[Δ + 1 + t r] a :=
    (Function.iterate_add_apply G (Δ + 1) (t r) a).symm
  have h1 := hch r s (by omega) (G^[Δ + 1] (G^[t r] a))
  obtain ⟨j, hj⟩ : ∃ j, t s = (j + 1) + (Δ + 1 + t r) :=
    ⟨t s - (Δ + 1 + t r) - 1, by omega⟩
  have hzq : G^[Δ + 1] (G^[t r] a) = F^[j + 1] (G^[t s] a) := by
    rw [hz, hj, iter_FG hFG]
  have h2 : defect d G (G^[t s] a) (F^[j + 1] (G^[t s] a)) ≤ afee d F G (G^[t s] a) :=
    le_ciSup (afee_bdd hq hi hFG hF (G^[t s] a)) j
  obtain ⟨m, hm⟩ : ∃ m, t s = m + t (r + 1) := ⟨t s - t (r + 1), by omega⟩
  have h3 : afee d F G (G^[t s] a) ≤ afee d F G (G^[t (r + 1)] a) := by
    rw [hm, Function.iterate_add_apply]
    exact afee_iter hq hi hGF hFG hF m _
  rw [hzq] at h1 ⊢
  linarith

/-! #### The shadow on an orbit -/

/-- The `ℤ`-indexed orbit of `a`. -/
noncomputable def pt (F G : X → X) (a : X) (n : ℤ) : X :=
  if 0 ≤ n then F^[n.toNat] a else G^[(-n).toNat] a

lemma pt_succ {F G : X → X} (hFG : ∀ x, F (G x) = x) (a : X) (n : ℤ) :
    pt F G a (n + 1) = F (pt F G a n) := by
  unfold pt
  by_cases hn : 0 ≤ n
  · rw [if_pos hn, if_pos (by omega), show (n + 1).toNat = n.toNat + 1 by omega,
      Function.iterate_succ_apply']
  · rw [if_neg hn]
    by_cases hn1 : 0 ≤ n + 1
    · have h0 : n + 1 = 0 := by omega
      rw [if_pos hn1, h0, show (-n).toNat = 1 by omega]
      simp [hFG]
    · rw [if_neg hn1, show (-n).toNat = (-(n + 1)).toNat + 1 by omega,
        Function.iterate_succ_apply', hFG]

/-- The register restricted to an orbit is shift-invariant. -/
lemma lam_pt_invariant (hq : IsQPM d) {F G : X → X} (hGF : ∀ x, G (F x) = x)
    (hFG : ∀ x, F (G x) = x) (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a : X) (n m : ℤ) :
    lam d G (pt F G a (n + 1)) (pt F G a (m + 1)) = lam d G (pt F G a n) (pt F G a m) := by
  rw [pt_succ hFG, pt_succ hFG, lam_invariant hq hGF hF]

/-- The register restricted to an orbit satisfies hypothesis (i). -/
lemma seqHP_lam_pt (hq : IsQPM d) (hi : SeqHP d) (F G : X → X) (a : X) :
    SeqHP (fun n m : ℤ => lam d G (pt F G a n) (pt F G a m)) := by
  intro x
  obtain ⟨φ, hφ, hc⟩ := hi (fun k => pt F G a (x k))
  refine ⟨φ, hφ, fun ε hε => ?_⟩
  obtain ⟨N, hN⟩ := hc ε hε
  refine ⟨N, fun n m hn hnm => ?_⟩
  have := hN n m hn hnm
  simp only [Function.comp] at this ⊢
  exact lt_of_le_of_lt (lam_le hq G _ _) this

/-- The rigid shadow: on any orbit, the symmetrized register is
sequentially totally bounded. -/
theorem orbit_shadow (hq : IsQPM d) (hi : SeqHP d) {F G : X → X}
    (hGF : ∀ x, G (F x) = x) (hFG : ∀ x, F (G x) = x)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a : X) (x : ℕ → ℤ) {ε : ℝ} (hε : 0 < ε) :
    ∃ i j, i < j ∧
      lam d G (pt F G a (x i)) (pt F G a (x j)) +
        lam d G (pt F G a (x j)) (pt F G a (x i)) < ε :=
  invariant_symm_precompact (seqHP_lam_pt hq hi F G a)
    (lam_pt_invariant hq hGF hFG hF a) x hε

end Register

/-! ### The height spiral -/

section Height

variable {T : Type*} [MetricSpace T] (σ : T ≃ᵢ T) (φ : ℤ → T)

/-- The height. -/
noncomputable def h (n : ℤ) : ℝ := (2 : ℝ) ^ n

lemma h_pos (n : ℤ) : 0 < h n := zpow_pos two_pos n

lemma h_succ (n : ℤ) : h (n + 1) = 2 * h n := by
  unfold h
  rw [zpow_add_one₀ (by norm_num), mul_comm]

lemma h_mono : StrictMono h := fun _ _ hnm =>
  zpow_lt_zpow_right₀ (by norm_num) hnm

lemma h_small {ε : ℝ} (hε : 0 < ε) : ∃ M : ℤ, ∀ n, n ≤ M → h n < ε := by
  obtain ⟨N, hN⟩ := exists_pow_lt_of_lt_one hε (show (1 / 2 : ℝ) < 1 by norm_num)
  refine ⟨-(N : ℤ), fun n hn => ?_⟩
  have h1 : (2 : ℝ) ^ n ≤ 2 ^ (-(N : ℤ)) := zpow_le_zpow_right₀ (by norm_num) hn
  have h2 : (2 : ℝ) ^ (-(N : ℤ)) = (1 / 2) ^ N := by
    rw [zpow_neg, zpow_natCast, one_div, inv_pow]
  exact lt_of_le_of_lt h1 (h2 ▸ hN)

/-- The toll: the positive part of the height difference. -/
noncomputable def toll (n m : ℤ) : ℝ := max (h n - h m) 0

lemma toll_nonneg (n m : ℤ) : 0 ≤ toll n m := le_max_right _ _

lemma toll_self (n : ℤ) : toll n n = 0 := by simp [toll]

lemma toll_tri (n m k : ℤ) : toll n k ≤ toll n m + toll m k := by
  unfold toll
  have a1 := le_max_left (h n - h m) 0
  have a2 := le_max_right (h n - h m) 0
  have b1 := le_max_left (h m - h k) 0
  have b2 := le_max_right (h m - h k) 0
  exact max_le (by linarith) (by linarith)

lemma toll_shift (n m : ℤ) : toll n m ≤ toll (n + 1) (m + 1) := by
  unfold toll
  rw [h_succ, h_succ]
  apply max_le _ (le_max_right _ _)
  rcases le_total (h n - h m) 0 with hle | hle
  · exact hle.trans (le_max_right _ _)
  · exact le_trans (by linarith) (le_max_left _ _)

lemma toll_strict {n m : ℤ} (hmn : m < n) : toll n m < toll (n + 1) (m + 1) := by
  have := h_mono hmn
  unfold toll
  rw [h_succ, h_succ, max_eq_left (by linarith), max_eq_left (by linarith)]
  linarith

/-- The toll depends on the target: two descents from the same source
are charged differently. -/
lemma toll_target : toll 1 0 ≠ toll 1 (-1) := by
  have h0 : h (-1) < h 0 := h_mono (by norm_num)
  have h1 : h 0 < h 1 := h_mono (by norm_num)
  unfold toll
  rw [max_eq_left (by linarith), max_eq_left (by linarith)]
  intro heq
  linarith

/-- The distance. -/
noncomputable def d (n m : ℤ) : ℝ := dist (φ n) (φ m) + toll n m

theorem isQPM : IsQPM (d φ) where
  self n := by simp [d, toll_self]
  nonneg n m := add_nonneg dist_nonneg (toll_nonneg n m)
  tri n m k := by
    unfold d
    have := dist_triangle (φ n) (φ m) (φ k)
    have := toll_tri n m k
    linarith

theorem t1 (ho : IsOrbit σ φ) (n m : ℤ) (hd : d φ n m = 0) : n = m := by
  unfold d at hd
  have h1 := dist_nonneg (x := φ n) (y := φ m)
  have h2 := toll_nonneg n m
  exact ho.inj (dist_eq_zero.1 (by linarith))

theorem shift_nc (ho : IsOrbit σ φ) (n m : ℤ) : d φ n m ≤ d φ (n + 1) (m + 1) := by
  unfold d
  rw [← ho.step, ← ho.step, σ.dist_eq]
  linarith [toll_shift n m]

theorem shift_strict (ho : IsOrbit σ φ) {n m : ℤ} (hmn : m < n) :
    d φ n m < d φ (n + 1) (m + 1) := by
  unfold d
  rw [← ho.step, ← ho.step, σ.dist_eq]
  linarith [toll_strict hmn]

/-- Hypothesis (i): every sequence has a left K-Cauchy subsequence. -/
theorem seqHP [CompactSpace T] : SeqHP (d φ) := by
  intro u
  obtain ⟨a, ψ, hψ, hlim⟩ := CompactSpace.tendsto_subseq (fun k => φ (u k))
  have hpc : ∀ ε > 0, ∃ N, ∀ m ≥ N, ∀ n ≥ N,
      dist (φ (u (ψ m))) (φ (u (ψ n))) < ε :=
    Metric.cauchySeq_iff.1 hlim.cauchySeq
  obtain ⟨e, he⟩ := exists_increasing_or_nonincreasing_subseq (· ≤ ·) (fun k => u (ψ k))
  have heS : StrictMono (fun k => ψ (e k)) := fun i j hij => hψ (e.strictMono hij)
  refine ⟨fun k => ψ (e k), heS, ?_⟩
  have hid : ∀ k, k ≤ e k := fun k => e.strictMono.id_le k
  rcases he with he | he
  · intro ε hε
    obtain ⟨N, hN⟩ := hpc ε hε
    refine ⟨N, fun i k hi hik => ?_⟩
    have hle : u (ψ (e i)) ≤ u (ψ (e k)) := by
      rcases hik.lt_or_eq with hlt | heq
      · exact he i k hlt
      · rw [heq]
    have ht : toll (u (ψ (e i))) (u (ψ (e k))) = 0 := by
      unfold toll
      exact max_eq_right (by linarith [h_mono.monotone hle])
    simp only [Function.comp, d, ht, add_zero]
    exact hN _ (hi.trans (hid i)) _ ((hi.trans hik).trans (hid k))
  · have hdec : ∀ j : ℕ, u (ψ (e j)) ≤ u (ψ (e 0)) - j := by
      intro j
      induction j with
      | zero => simp
      | succ j ih =>
        have : u (ψ (e (j + 1))) < u (ψ (e j)) := not_le.1 (he j (j + 1) (by omega))
        push_cast
        omega
    intro ε hε
    obtain ⟨N1, hN1⟩ := hpc (ε / 2) (by positivity)
    obtain ⟨M, hM⟩ := h_small (show 0 < ε / 2 by positivity)
    refine ⟨max N1 (u (ψ (e 0)) - M).toNat, fun i k hi hik => ?_⟩
    have hi1 : N1 ≤ i := le_trans (le_max_left _ _) hi
    have hi2 : (u (ψ (e 0)) - M).toNat ≤ i := le_trans (le_max_right _ _) hi
    have h1 := hdec i
    have h2 := Int.self_le_toNat (u (ψ (e 0)) - M)
    have h3 : u (ψ (e i)) ≤ M := by omega
    have h4 := hM _ h3
    have h5 : toll (u (ψ (e i))) (u (ψ (e k))) ≤ h (u (ψ (e i))) := by
      unfold toll
      exact max_le (by linarith [h_pos (u (ψ (e k)))]) (h_pos _).le
    have h6 := hN1 _ (hi1.trans (hid i)) _ ((hi1.trans hik).trans (hid k))
    simp only [Function.comp, d]
    linarith

end Height

/-- The height spiral over the circle: a T₁ quasi-metric on `ℤ`
satisfying hypothesis (i), on which the shift is a non-contractive
bijection that strictly expands a pair, and whose toll depends on the
target. -/
theorem height_spiral {θ : ℝ} (hθ : Irrational θ) :
    IsQPM (d (orb θ)) ∧ (∀ n m, d (orb θ) n m = 0 → n = m) ∧
    SeqHP (d (orb θ)) ∧
    (∀ n m, d (orb θ) n m ≤ d (orb θ) (n + 1) (m + 1)) ∧
    (∀ n m, m < n → d (orb θ) n m < d (orb θ) (n + 1) (m + 1)) ∧
    toll 1 0 ≠ toll 1 (-1) :=
  have ho := circle_instance hθ
  ⟨isQPM _, t1 _ _ ho, seqHP _, shift_nc _ _ ho,
    fun _ _ hmn => shift_strict _ _ ho hmn, toll_target⟩

/-! ### The thin spiral -/

section Thin

variable {T : Type*} [MetricSpace T] (σ : T ≃ᵢ T) (φ : ℤ → T) (c : ℝ)

/-- The thin spiral: descents from recent sources cost
`max ρ (c - ρ)`, everything else costs the base distance `ρ`. -/
noncomputable def dT (n m : ℤ) : ℝ :=
  if m < n ∧ 0 ≤ n then max (dist (φ n) (φ m)) (c - dist (φ n) (φ m))
  else dist (φ n) (φ m)

lemma base_le (n m : ℤ) : dist (φ n) (φ m) ≤ dT φ c n m := by
  unfold dT
  split_ifs
  · exact le_max_left _ _
  · exact le_rfl

lemma toll_le {n m : ℤ} (h : m < n ∧ 0 ≤ n) : c - dist (φ n) (φ m) ≤ dT φ c n m := by
  unfold dT
  rw [if_pos h]
  exact le_max_right _ _

lemma dT_le {n m : ℤ} {B : ℝ} (h1 : dist (φ n) (φ m) ≤ B)
    (h2 : m < n ∧ 0 ≤ n → c - dist (φ n) (φ m) ≤ B) : dT φ c n m ≤ B := by
  unfold dT
  split_ifs with h
  · exact max_le h1 (h2 h)
  · exact h1

lemma dT_of_not {n m : ℤ} (h : ¬ (m < n ∧ 0 ≤ n)) :
    dT φ c n m = dist (φ n) (φ m) := if_neg h

theorem thin_isQPM : IsQPM (dT φ c) where
  self n := by simp [dT]
  nonneg n m := dist_nonneg.trans (base_le φ c n m)
  tri n m k := by
    have b1 := base_le φ c n m
    have b2 := base_le φ c m k
    apply dT_le
    · linarith [dist_triangle (φ n) (φ m) (φ k)]
    · rintro ⟨hkn, hn⟩
      by_cases hm : m < n
      · have t1 := toll_le φ c (n := n) (m := m) ⟨hm, hn⟩
        have := dist_triangle (φ n) (φ k) (φ m)
        have := dist_comm (φ k) (φ m)
        linarith
      · have t2 := toll_le φ c (n := m) (m := k) ⟨by omega, by omega⟩
        have := dist_triangle (φ m) (φ n) (φ k)
        have := dist_comm (φ m) (φ n)
        linarith

theorem thin_t1 (ho : IsOrbit σ φ) (n m : ℤ) (hd : dT φ c n m = 0) : n = m := by
  have h1 := base_le φ c n m
  have h2 := dist_nonneg (x := φ n) (y := φ m)
  exact ho.inj (dist_eq_zero.1 (by linarith))

lemma dist_step (ho : IsOrbit σ φ) (n m : ℤ) :
    dist (φ (n + 1)) (φ (m + 1)) = dist (φ n) (φ m) := by
  rw [← ho.step, ← ho.step, σ.dist_eq]

lemma dist_shift_nat (ho : IsOrbit σ φ) (k : ℕ) (n m : ℤ) :
    dist (φ (n + k)) (φ (m + k)) = dist (φ n) (φ m) := by
  induction k with
  | zero => simp
  | succ k ih =>
    push_cast
    rw [← add_assoc, ← add_assoc, dist_step σ φ ho, ih]

theorem thin_shift_nc (ho : IsOrbit σ φ) (n m : ℤ) :
    dT φ c n m ≤ dT φ c (n + 1) (m + 1) := by
  have he := dist_step σ φ ho n m
  apply dT_le
  · rw [← he]; exact base_le φ c _ _
  · intro h
    rw [← he]
    exact toll_le φ c ⟨by omega, by omega⟩

/-- A close backward return of the origin makes the shift strict. -/
theorem thin_shift_strict (ho : IsOrbit σ φ) {j : ℕ} (hj : 1 ≤ j)
    (hclose : dist (φ 0) (φ (-(j : ℤ))) < c / 2) :
    dT φ c (-1) (-1 - j) < dT φ c 0 (-(j : ℤ)) := by
  rw [dT_of_not φ c (by omega)]
  have h := toll_le φ c (n := 0) (m := -(j : ℤ)) ⟨by omega, le_rfl⟩
  have he := dist_step σ φ ho (-1) (-1 - j)
  have e2 : (-1 - (j : ℤ)) + 1 = -(j : ℤ) := by ring
  rw [e2] at he
  norm_num at he
  linarith

/-- The source `0` pays on a close return ... -/
theorem thin_paid {j : ℕ} (hj : 1 ≤ j) (hclose : dist (φ 0) (φ (-(j : ℤ))) < c / 2) :
    dist (φ 0) (φ (-(j : ℤ))) < dT φ c 0 (-(j : ℤ)) := by
  have h := toll_le φ c (n := 0) (m := -(j : ℤ)) ⟨by omega, le_rfl⟩
  linarith

/-- ... but its descent to a base-far target is free. -/
theorem thin_free {m : ℤ} (hfar : c / 2 ≤ dist (φ 0) (φ m)) :
    dT φ c 0 m = dist (φ 0) (φ m) := by
  unfold dT
  split_ifs
  · exact max_eq_left (by linarith)
  · rfl

/-- Backward returns of the origin come arbitrarily close. -/
theorem close_return [CompactSpace T] (ho : IsOrbit σ φ) {ε : ℝ} (hε : 0 < ε) :
    ∃ j : ℕ, 1 ≤ j ∧ dist (φ 0) (φ (-(j : ℤ))) < ε := by
  obtain ⟨a, ψ, hψ, hlim⟩ := CompactSpace.tendsto_subseq (fun k : ℕ => φ (-(k : ℤ)))
  obtain ⟨N, hN⟩ := Metric.cauchySeq_iff.1 hlim.cauchySeq ε hε
  have hlt : ψ N < ψ (N + 1) := hψ (Nat.lt_succ_self N)
  have h1 := hN N le_rfl (N + 1) (Nat.le_succ N)
  have h2 := dist_shift_nat σ φ ho (ψ N) (-(ψ N : ℤ)) (-(ψ (N + 1) : ℤ))
  have e1 : -(ψ N : ℤ) + (ψ N : ℤ) = 0 := by ring
  have e2 : -(ψ (N + 1) : ℤ) + (ψ N : ℤ) = -((ψ (N + 1) - ψ N : ℕ) : ℤ) := by
    push_cast [Nat.cast_sub hlt.le]
    ring
  rw [e1, e2] at h2
  refine ⟨ψ (N + 1) - ψ N, by omega, ?_⟩
  rw [h2]
  exact h1

theorem thin_seqHP [CompactSpace T] : SeqHP (dT φ c) := by
  intro u
  obtain ⟨a, ψ, hψ, hlim⟩ := CompactSpace.tendsto_subseq (fun k => φ (u k))
  have hpc : ∀ ε > 0, ∃ N, ∀ m ≥ N, ∀ n ≥ N,
      dist (φ (u (ψ m))) (φ (u (ψ n))) < ε :=
    Metric.cauchySeq_iff.1 hlim.cauchySeq
  obtain ⟨e, he⟩ := exists_increasing_or_nonincreasing_subseq (· ≤ ·) (fun k => u (ψ k))
  have heS : StrictMono (fun k => ψ (e k)) := fun i j hij => hψ (e.strictMono hij)
  refine ⟨fun k => ψ (e k), heS, ?_⟩
  have hid : ∀ k, k ≤ e k := fun k => e.strictMono.id_le k
  rcases he with he | he
  · intro ε hε
    obtain ⟨N, hN⟩ := hpc ε hε
    refine ⟨N, fun i k hi hik => ?_⟩
    have hle : u (ψ (e i)) ≤ u (ψ (e k)) := by
      rcases hik.lt_or_eq with hlt | heq
      · exact he i k hlt
      · rw [heq]
    simp only [Function.comp]
    rw [dT_of_not φ c (by omega)]
    exact hN _ (hi.trans (hid i)) _ ((hi.trans hik).trans (hid k))
  · have hdec : ∀ j : ℕ, u (ψ (e j)) ≤ u (ψ (e 0)) - j := by
      intro j
      induction j with
      | zero => simp
      | succ j ih =>
        have : u (ψ (e (j + 1))) < u (ψ (e j)) := not_le.1 (he j (j + 1) (by omega))
        push_cast
        omega
    intro ε hε
    obtain ⟨N1, hN1⟩ := hpc ε hε
    refine ⟨max N1 (u (ψ (e 0)) + 1).toNat, fun i k hi hik => ?_⟩
    have hi1 : N1 ≤ i := le_trans (le_max_left _ _) hi
    have hi2 : (u (ψ (e 0)) + 1).toNat ≤ i := le_trans (le_max_right _ _) hi
    have h1 := hdec i
    have h2 := Int.self_le_toNat (u (ψ (e 0)) + 1)
    have h3 : u (ψ (e i)) < 0 := by omega
    simp only [Function.comp]
    rw [dT_of_not φ c (by omega)]
    exact hN1 _ (hi1.trans (hid i)) _ ((hi1.trans hik).trans (hid k))

end Thin

/-- The thin spiral over the circle, with `c` twice the base distance
of one step: a T₁ quasi-metric satisfying (i), with a non-contractive
shift that strictly expands a pair; the source `0` pays on a close
return, and its descent to `-1` is free. -/
theorem thin_spiral {θ : ℝ} (hθ : Irrational θ) :
    let c := 2 * dist (orb θ 0) (orb θ (-1))
    IsQPM (dT (orb θ) c) ∧ (∀ n m, dT (orb θ) c n m = 0 → n = m) ∧
    SeqHP (dT (orb θ) c) ∧
    (∀ n m, dT (orb θ) c n m ≤ dT (orb θ) c (n + 1) (m + 1)) ∧
    (∃ j : ℕ, 1 ≤ j ∧ dT (orb θ) c (-1) (-1 - j) < dT (orb θ) c 0 (-(j : ℤ)) ∧
      dist (orb θ 0) (orb θ (-(j : ℤ))) < dT (orb θ) c 0 (-(j : ℤ))) ∧
    dT (orb θ) c 0 (-1) = dist (orb θ 0) (orb θ (-1)) := by
  intro c
  have ho := circle_instance hθ
  have hc : 0 < c := by
    have : orb θ 0 ≠ orb θ (-1) := fun h => by have := ho.inj h; omega
    have := dist_pos.2 this
    positivity
  obtain ⟨j, hj, hclose⟩ := close_return (rot θ) (orb θ) ho (half_pos hc)
  refine ⟨thin_isQPM _ c, thin_t1 _ _ c ho, thin_seqHP _ c, thin_shift_nc _ _ c ho,
    ⟨j, hj, thin_shift_strict _ _ c ho hj hclose, thin_paid _ c hj hclose⟩, ?_⟩
  exact thin_free _ c (by simp [c])

/-! ### An ascent that carries defect -/

section Ascent

variable {T : Type*} [MetricSpace T] (σ : T ≃ᵢ T) (φ : ℤ → T)

/-- Height toll on descents, and a surcharge `2 ^ (2n - m)` on
ascents. -/
noncomputable def tollA (n m : ℤ) : ℝ := if n < m then h (2 * n - m) else h n - h m

lemma tollA_nonneg (n m : ℤ) : 0 ≤ tollA n m := by
  unfold tollA
  split_ifs with hnm
  · exact (h_pos _).le
  · linarith [h_mono.monotone (not_lt.1 hnm)]

lemma tollA_self (n : ℤ) : tollA n n = 0 := by simp [tollA]

lemma h_half (n : ℤ) : h (n - 1) = h n / 2 := by
  have := h_succ (n - 1)
  rw [sub_add_cancel] at this
  linarith

lemma tollA_tri (n m k : ℤ) : tollA n k ≤ tollA n m + tollA m k := by
  unfold tollA
  by_cases h1 : n < k
  · rw [if_pos h1]
    by_cases h2 : n < m
    · rw [if_pos h2]
      by_cases h3 : m < k
      · rw [if_pos h3]
        have := h_mono.monotone (show 2 * n - k ≤ 2 * n - m by omega)
        linarith [h_pos (2 * m - k)]
      · rw [if_neg h3]
        rcases eq_or_lt_of_le (not_lt.1 h3) with he | hlt
        · subst he; linarith
        · have a1 := h_mono.monotone (show 2 * n - k ≤ k by omega)
          have a2 := h_mono.monotone (show k + 1 ≤ m by omega)
          rw [h_succ] at a2
          linarith [h_pos (2 * n - m)]
    · rw [if_neg h2, if_pos (show m < k by omega)]
      rcases eq_or_lt_of_le (not_lt.1 h2) with he | hlt
      · subst he; linarith
      · have a1 := h_mono.monotone (show 2 * n - k ≤ n - 1 by omega)
        rw [h_half] at a1
        have a2 := h_mono.monotone (show m ≤ n - 1 by omega)
        rw [h_half] at a2
        linarith [h_pos (2 * m - k)]
  · rw [if_neg h1]
    by_cases h2 : n < m
    · rw [if_pos h2, if_neg (show ¬ m < k by omega)]
      have := h_mono.monotone h2.le
      linarith [h_pos (2 * n - m)]
    · rw [if_neg h2]
      by_cases h3 : m < k
      · rw [if_pos h3]
        have := h_mono.monotone h3.le
        linarith [h_pos (2 * m - k)]
      · rw [if_neg h3]; linarith

lemma tollA_shift (n m : ℤ) : tollA n m ≤ tollA (n + 1) (m + 1) := by
  unfold tollA
  by_cases hnm : n < m
  · rw [if_pos hnm, if_pos (show n + 1 < m + 1 by omega),
      show 2 * (n + 1) - (m + 1) = (2 * n - m) + 1 by ring, h_succ]
    linarith [h_pos (2 * n - m)]
  · rw [if_neg hnm, if_neg (show ¬ n + 1 < m + 1 by omega), h_succ, h_succ]
    linarith [h_mono.monotone (not_lt.1 hnm)]

/-- Every ascent is strictly expanded by the shift. -/
lemma tollA_ascent_strict {n m : ℤ} (hnm : n < m) :
    tollA n m < tollA (n + 1) (m + 1) := by
  unfold tollA
  rw [if_pos hnm, if_pos (show n + 1 < m + 1 by omega),
    show 2 * (n + 1) - (m + 1) = (2 * n - m) + 1 by ring, h_succ]
  linarith [h_pos (2 * n - m)]

/-- The distance. -/
noncomputable def dA (n m : ℤ) : ℝ := dist (φ n) (φ m) + tollA n m

theorem ascent_isQPM : IsQPM (dA φ) where
  self n := by simp [dA, tollA_self]
  nonneg n m := add_nonneg dist_nonneg (tollA_nonneg n m)
  tri n m k := by
    unfold dA
    have := dist_triangle (φ n) (φ m) (φ k)
    have := tollA_tri n m k
    linarith

theorem ascent_t1 (ho : IsOrbit σ φ) (n m : ℤ) (hd : dA φ n m = 0) : n = m := by
  unfold dA at hd
  have h1 := dist_nonneg (x := φ n) (y := φ m)
  have h2 := tollA_nonneg n m
  exact ho.inj (dist_eq_zero.1 (by linarith))

theorem ascent_shift_nc (ho : IsOrbit σ φ) (n m : ℤ) :
    dA φ n m ≤ dA φ (n + 1) (m + 1) := by
  unfold dA
  rw [dist_step σ φ ho]
  linarith [tollA_shift n m]

theorem ascent_shift_strict (ho : IsOrbit σ φ) {n m : ℤ} (hnm : n < m) :
    dA φ n m < dA φ (n + 1) (m + 1) := by
  unfold dA
  rw [dist_step σ φ ho]
  linarith [tollA_ascent_strict hnm]

lemma leftCauchy_dA (w : ℕ → ℤ)
    (hd : ∀ ε > 0, ∃ N, ∀ m ≥ N, ∀ n ≥ N, dist (φ (w m)) (φ (w n)) < ε)
    (ht : ∀ ε > 0, ∃ N, ∀ i k, N ≤ i → i ≤ k → tollA (w i) (w k) < ε) :
    LeftCauchy (dA φ) w := by
  intro ε hε
  obtain ⟨N1, hN1⟩ := hd (ε / 2) (by positivity)
  obtain ⟨N2, hN2⟩ := ht (ε / 2) (by positivity)
  refine ⟨max N1 N2, fun i k hi hik => ?_⟩
  have hi1 : N1 ≤ i := le_trans (le_max_left _ _) hi
  have hi2 : N2 ≤ i := le_trans (le_max_right _ _) hi
  have h1 := hN1 i hi1 k (hi1.trans hik)
  have h2 := hN2 i k hi2 hik
  unfold dA
  linarith

theorem ascent_seqHP [CompactSpace T] : SeqHP (dA φ) := by
  intro u
  obtain ⟨a, ψ, hψ, hlim⟩ := CompactSpace.tendsto_subseq (fun k => φ (u k))
  have hpc : ∀ ε > 0, ∃ N, ∀ m ≥ N, ∀ n ≥ N,
      dist (φ (u (ψ m))) (φ (u (ψ n))) < ε :=
    Metric.cauchySeq_iff.1 hlim.cauchySeq
  have hsub : ∀ χ : ℕ → ℕ, StrictMono χ → ∀ ε > 0, ∃ N, ∀ m ≥ N, ∀ n ≥ N,
      dist (φ (u (ψ (χ m)))) (φ (u (ψ (χ n)))) < ε := by
    intro χ hχ ε hε
    obtain ⟨N, hN⟩ := hpc ε hε
    exact ⟨N, fun m hm n hn =>
      hN _ (le_trans hm (hχ.id_le m)) _ (le_trans hn (hχ.id_le n))⟩
  obtain ⟨e, he⟩ := exists_increasing_or_nonincreasing_subseq (· < ·) (fun k => u (ψ k))
  rcases he with he | he
  · -- strictly increasing: thin the subsequence
    have hinc : ∀ i k : ℕ, i < k → u (ψ (e i)) < u (ψ (e k)) := he
    have hmono : ∀ i k : ℕ, i ≤ k → u (ψ (e i)) ≤ u (ψ (e k)) := by
      intro i k hik
      rcases hik.lt_or_eq with hlt | heq
      · exact (hinc i k hlt).le
      · rw [heq]
    have hgrow : ∀ i d : ℕ, u (ψ (e i)) + d ≤ u (ψ (e (i + d))) := by
      intro i d
      induction d with
      | zero => simp
      | succ d ih =>
        have := hinc (i + d) (i + (d + 1)) (by omega)
        push_cast
        omega
    have hstep : ∀ j i : ℕ, ∃ k, i < k ∧ ∀ l, k ≤ l →
        h (2 * u (ψ (e i)) - u (ψ (e l))) < (1 / 2 : ℝ) ^ j := by
      intro j i
      obtain ⟨M, hM⟩ := h_small (show (0 : ℝ) < (1 / 2) ^ j by positivity)
      refine ⟨i + ((u (ψ (e i)) - M).toNat + 1), by omega, fun l hl => hM _ ?_⟩
      have g1 := hgrow i ((u (ψ (e i)) - M).toNat + 1)
      have g2 := hmono _ l hl
      have g3 := Int.self_le_toNat (u (ψ (e i)) - M)
      push_cast at g1
      omega
    choose nxt hnxt1 hnxt2 using hstep
    let κ : ℕ → ℕ := fun j => Nat.rec 0 (fun j i => nxt j i) j
    have hκs : ∀ j, κ (j + 1) = nxt j (κ j) := fun j => rfl
    have hκmono : StrictMono κ :=
      strictMono_nat_of_lt_succ (fun j => by rw [hκs]; exact hnxt1 j (κ j))
    have hχ : StrictMono (fun j => e (κ j)) := fun i j hij => e.strictMono (hκmono hij)
    refine ⟨fun j => ψ (e (κ j)), fun i j hij => hψ (hχ hij), ?_⟩
    refine leftCauchy_dA φ _ (hsub _ hχ) ?_
    intro ε hε
    obtain ⟨N, hN⟩ := exists_pow_lt_of_lt_one hε (show ((1 : ℝ) / 2) < 1 by norm_num)
    refine ⟨N, fun i k hi hik => ?_⟩
    simp only [Function.comp]
    rcases hik.lt_or_eq with hlt | heq
    · have hlt' := hinc _ _ (hκmono hlt)
      have hik1 : i + 1 ≤ k := hlt
      have hk : κ (i + 1) ≤ κ k := hκmono.monotone hik1
      have h2 := hnxt2 i (κ i) (κ k) (by rw [← hκs]; exact hk)
      have h3 : ((1 : ℝ) / 2) ^ i ≤ (1 / 2) ^ N :=
        pow_le_pow_of_le_one (by norm_num) (by norm_num) hi
      unfold tollA
      rw [if_pos hlt']
      linarith
    · rw [heq, tollA_self]; exact hε
  · -- non-increasing: the heights form a monotone bounded sequence
    have hni : ∀ i k : ℕ, i ≤ k → u (ψ (e k)) ≤ u (ψ (e i)) := by
      intro i k hik
      rcases hik.lt_or_eq with hlt | heq
      · exact not_lt.1 (he i k hlt)
      · rw [heq]
    refine ⟨fun j => ψ (e j), fun i j hij => hψ (e.strictMono hij), ?_⟩
    refine leftCauchy_dA φ _ (hsub _ e.strictMono) ?_
    intro ε hε
    have hbdd : BddBelow (Set.range fun i : ℕ => h (u (ψ (e i)))) :=
      ⟨0, by rintro _ ⟨i, rfl⟩; exact (h_pos _).le⟩
    obtain ⟨N, hN⟩ := exists_lt_of_ciInf_lt
      (show (⨅ i : ℕ, h (u (ψ (e i)))) < (⨅ i : ℕ, h (u (ψ (e i)))) + ε by linarith)
    refine ⟨N, fun i k hi hik => ?_⟩
    simp only [Function.comp]
    have h1 := h_mono.monotone (hni N i hi)
    have h2 := ciInf_le hbdd k
    unfold tollA
    rw [if_neg (not_lt.2 (hni i k hik))]
    linarith

end Ascent

/-- A spiral with an ascent that carries defect: a T₁ quasi-metric on
`ℤ` satisfying (i), with a non-contractive shift that strictly expands
every ascent. -/
theorem ascent_spiral {θ : ℝ} (hθ : Irrational θ) :
    IsQPM (dA (orb θ)) ∧ (∀ n m, dA (orb θ) n m = 0 → n = m) ∧
    SeqHP (dA (orb θ)) ∧
    (∀ n m, dA (orb θ) n m ≤ dA (orb θ) (n + 1) (m + 1)) ∧
    (∀ n m, n < m → dA (orb θ) n m < dA (orb θ) (n + 1) (m + 1)) :=
  have ho := circle_instance hθ
  ⟨ascent_isQPM _, ascent_t1 _ _ ho, ascent_seqHP _, ascent_shift_nc _ _ ho,
    fun _ _ hnm => ascent_shift_strict _ _ ho hnm⟩

/-! ### Zone tolls: the fee vanishes in the deep past

A `{0, c}`-valued toll on `ℤ` is given by the charged displacements
`Z n δ` (displacement `δ ≥ 1` from the source `n`). Shift-monotonicity
and subadditivity of the toll make the free displacements from each
point a submonoid of `ℕ`, growing with depth; the ascending chain
condition on submonoids of `ℕ` (every submonoid is finitely generated,
`Nat.addSubmonoid_fg`) makes the chain stabilize, so below some depth
every charged displacement is charged at all depths and the fee is
zero. -/

section Zone

/-- An increasing chain of submonoids of `ℕ` stabilizes. -/
theorem addSubmonoid_nat_chain_stabilizes (M : ℕ → AddSubmonoid ℕ)
    (hM : ∀ k, M k ≤ M (k + 1)) : ∃ k₀, ∀ k, k₀ ≤ k → M k = M k₀ := by
  have hmono : Monotone M := monotone_nat_of_le_succ hM
  have hdir : Directed (· ≤ ·) M := hmono.directed_le
  obtain ⟨T, hT⟩ := Nat.addSubmonoid_fg (⨆ k, M k)
  have hmem : ∀ t ∈ T, ∃ k, t ∈ M k := by
    intro t ht
    have : t ∈ ⨆ k, M k := hT ▸ AddSubmonoid.subset_closure ht
    exact (AddSubmonoid.mem_iSup_of_directed hdir).1 this
  choose! f hf using hmem
  refine ⟨T.sup f, fun k hk => le_antisymm ?_ (hmono hk)⟩
  calc M k ≤ ⨆ k, M k := le_iSup M k
    _ = AddSubmonoid.closure ↑T := hT.symm
    _ ≤ M (T.sup f) := by
      rw [AddSubmonoid.closure_le]
      intro t ht
      exact hmono (Finset.le_sup ht) (hf t ht)

variable (Z : ℤ → ℕ → Prop)

/-- Shift-monotonicity: a charged pair stays charged one step later. -/
def ZMono : Prop := ∀ n δ, Z (n - 1) δ → Z n δ

/-- Subadditivity of the toll along the route `n → n - δ → n - δ - δ'`. -/
def ZSub : Prop := ∀ n δ δ', Z n (δ + δ') → Z n δ ∨ Z (n - δ) δ'

variable {Z}

lemma zmono_iter (hm : ZMono Z) (k : ℕ) (n : ℤ) (δ : ℕ) (h : Z (n - k) δ) : Z n δ := by
  induction k generalizing n with
  | zero => simpa using h
  | succ k ih =>
    apply hm
    apply ih
    have e : n - 1 - (k : ℤ) = n - ((k + 1 : ℕ) : ℤ) := by push_cast; ring
    rw [e]
    exact h

/-- The free displacements from `n`, with `0`, form a submonoid. -/
def freeMonoid (hm : ZMono Z) (hs : ZSub Z) (n : ℤ) : AddSubmonoid ℕ where
  carrier := {δ | δ = 0 ∨ ¬ Z n δ}
  zero_mem' := Or.inl rfl
  add_mem' := by
    rintro δ δ' (rfl | hδ) (rfl | hδ')
    · exact Or.inl rfl
    · simpa using Or.inr hδ'
    · simpa using Or.inr hδ
    · refine Or.inr fun h => ?_
      rcases hs n δ δ' h with h1 | h1
      · exact hδ h1
      · exact hδ' (zmono_iter hm δ n δ' h1)

lemma freeMonoid_mono (hm : ZMono Z) (hs : ZSub Z) (n : ℤ) :
    freeMonoid hm hs n ≤ freeMonoid hm hs (n - 1) := by
  rintro δ (rfl | h)
  · exact Or.inl rfl
  · exact Or.inr fun h' => h (hm n δ h')

/-- Below some depth the charged displacements no longer change. -/
theorem zone_stabilizes (hm : ZMono Z) (hs : ZSub Z) :
    ∃ n₀ : ℤ, ∀ n, n ≤ n₀ → ∀ δ, 0 < δ → (Z n δ ↔ Z n₀ δ) := by
  obtain ⟨k₀, hk₀⟩ := addSubmonoid_nat_chain_stabilizes
    (fun k => freeMonoid hm hs (-(k : ℤ)))
    (fun k => by
      have := freeMonoid_mono hm hs (-(k : ℤ))
      convert this using 2
      push_cast
      ring)
  refine ⟨-(k₀ : ℤ), fun n hn δ hδ => ?_⟩
  have hk : k₀ ≤ (-n).toNat := by omega
  have heq := hk₀ _ hk
  have hn' : -(((-n).toNat : ℕ) : ℤ) = n := by omega
  simp only [hn'] at heq
  have key : δ ∈ freeMonoid hm hs n ↔ δ ∈ freeMonoid hm hs (-(k₀ : ℤ)) := by
    rw [heq]
  simp only [freeMonoid, AddSubmonoid.mem_mk, AddSubsemigroup.mem_mk, Set.mem_setOf_eq,
    hδ.ne', false_or] at key
  exact not_iff_not.1 key

/-! #### The fee of a zone spiral -/

variable (ρ : ℤ → ℤ → ℝ) (c : ℝ)

/-- The zone toll. -/
noncomputable def ztoll (Z : ℤ → ℕ → Prop) [DecidableRel Z] (n m : ℤ) : ℝ :=
  if m < n ∧ Z n (n - m).toNat then c else 0

/-- The zone spiral: a shift-invariant base plus a zone toll. -/
noncomputable def zd (Z : ℤ → ℕ → Prop) [DecidableRel Z] (n m : ℤ) : ℝ :=
  ρ n m + ztoll c Z n m

/-- The shift and its inverse on `ℤ`. -/
def shF (n : ℤ) : ℤ := n + 1
def shG (n : ℤ) : ℤ := n - 1

lemma shG_iter (k : ℕ) (n : ℤ) : shG^[k] n = n - k := by
  induction k generalizing n with
  | zero => simp
  | succ k ih =>
    rw [Function.iterate_succ_apply, ih]
    simp only [shG]
    push_cast
    ring

/-- Below the stabilization depth, every ladder is constant. -/
lemma zd_ladder_const [DecidableRel Z] (hm : ZMono Z) (hs : ZSub Z)
    (hρ : ∀ n m, ρ (n - 1) (m - 1) = ρ n m) :
    ∃ n₀ : ℤ, ∀ n, n ≤ n₀ → ∀ m (k : ℕ),
      zd ρ c Z (shG^[k] n) (shG^[k] m) = zd ρ c Z n m := by
  obtain ⟨n₀, hn₀⟩ := zone_stabilizes hm hs
  have hρk : ∀ (k : ℕ) n m, ρ (n - k) (m - k) = ρ n m := by
    intro k
    induction k with
    | zero => simp
    | succ k ih =>
      intro n m
      have := hρ (n - k) (m - k)
      push_cast
      rw [show n - (k + 1 : ℤ) = n - k - 1 by ring, show m - (k + 1 : ℤ) = m - k - 1 by ring,
        this, ih]
  refine ⟨n₀, fun n hn m k => ?_⟩
  rw [shG_iter, shG_iter]
  unfold zd ztoll
  rw [hρk]
  congr 1
  by_cases hlt : m < n
  · have h1 : m - k < n - k := by omega
    have h2 : (n - k - (m - k)).toNat = (n - m).toNat := by omega
    have hδ : 0 < (n - m).toNat := by omega
    rw [h2]
    have e1 := hn₀ n hn _ hδ
    have e2 := hn₀ (n - k) (by omega) _ hδ
    simp only [hlt, h1, true_and]
    by_cases hz : Z n₀ (n - m).toNat
    · rw [if_pos (e2.2 hz), if_pos (e1.2 hz)]
    · rw [if_neg (fun h => hz (e2.1 h)), if_neg (fun h => hz (e1.1 h))]
  · have h1 : ¬ (m - k < n - k) := by omega
    simp [hlt, h1]

/-- Below the stabilization depth the fee of the zone spiral is zero. -/
theorem zone_fee_zero [DecidableRel Z] (hm : ZMono Z) (hs : ZSub Z)
    (hρ : ∀ n m, ρ (n - 1) (m - 1) = ρ n m) :
    ∃ n₀ : ℤ, ∀ n, n ≤ n₀ → fee (zd ρ c Z) shG n = 0 := by
  obtain ⟨n₀, hn₀⟩ := zd_ladder_const ρ c hm hs hρ
  refine ⟨n₀, fun n hn => ?_⟩
  have hdef : ∀ m, defect (zd ρ c Z) shG n m = 0 := by
    intro m
    unfold defect lam
    have : (fun k : ℕ => zd ρ c Z (shG^[k] n) (shG^[k] m)) = fun _ => zd ρ c Z n m :=
      funext fun k => hn₀ n hn m k
    rw [this, ciInf_const, sub_self]
  unfold fee
  simp only [hdef, ciSup_const]

end Zone


/-! ### Uniform monochromy, the fee limits, and the spirals' registers -/

section Uniform

variable {X : Type*} {d : X → X → ℝ}

/-- Uniform monochromy: the source's backward self-defects exceed
`η - 2ε` on the differences of a chain. -/
theorem uniform_monochromy (hq : IsQPM d) (hi : SeqHP d) {F G : X → X}
    (hFG : ∀ x, F (G x) = x) (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X)
    {η : ℝ} {M : ℕ} (hη : ∀ Δ, M ≤ Δ → η ≤ d a b - d (G^[Δ] a) (G^[Δ] b))
    {ε : ℝ} (hε : 0 < ε) :
    ∃ t : ℕ → ℕ, StrictMono t ∧ ∀ i j, i < j →
      η - 2 * ε < defect d G a (G^[t j - t i] a) := by
  obtain ⟨t, ht, hP⟩ := source_pays hq hi hFG hF a b hη hε
  obtain ⟨ψ, hψ, hc⟩ := hi (fun i => G^[t i] a)
  obtain ⟨N, hN⟩ := hc ε hε
  refine ⟨fun r => t (ψ (N + r)), fun i j h => ht (hψ (by omega)),
    fun i j hij => ?_⟩
  have hψlt : ψ (N + i) < ψ (N + j) := hψ (by omega)
  have h2 := (hP (ψ (N + i)) (ψ (N + j)) hψlt).2
  have h1 := hN (N + i) (N + j) (by omega) (by omega)
  simp only [Function.comp] at h1
  have e : G^[t (ψ (N + i))] (G^[t (ψ (N + j)) - t (ψ (N + i))] a)
      = G^[t (ψ (N + j))] a := by
    rw [← Function.iterate_add_apply]
    congr 1
    have := ht hψlt
    omega
  have h3 := lam_le_rung hq G a (G^[t (ψ (N + j)) - t (ψ (N + i))] a)
    (t (ψ (N + i)))
  rw [e] at h3
  show η - 2 * ε <
    defect d G a (G^[t (ψ (N + j)) - t (ψ (N + i))] a)
  unfold defect
  linarith

lemma fee_iter (hq : IsQPM d) (hi : SeqHP d) {F G : X → X}
    (hGF : ∀ x, G (F x) = x) (hFG : ∀ x, F (G x) = x)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (m : ℕ) (x : X) :
    fee d G (G^[m] x) ≤ fee d G x := by
  induction m with
  | zero => exact le_rfl
  | succ m ih =>
    have h := fee_mono hq hi hGF hFG hF (G^[m + 1] x)
    rw [Function.iterate_succ_apply' G m x, hFG] at h
    rw [Function.iterate_succ_apply']
    exact h.trans ih

lemma afee_nonneg (hq : IsQPM d) (hi : SeqHP d) {F G : X → X}
    (hFG : ∀ x, F (G x) = x) (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a : X) :
    0 ≤ afee d F G a :=
  (defect_nonneg hq G a (F^[0 + 1] a)).trans
    (le_ciSup (afee_bdd hq hi hFG hF a) 0)

/-- The backward limits of the descent fee and the ascent fee
coincide. -/
theorem fee_afee_inf (hq : IsQPM d) (hi : SeqHP d) {F G : X → X}
    (hGF : ∀ x, G (F x) = x) (hFG : ∀ x, F (G x) = x)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a : X) :
    ⨅ k : ℕ, fee d G (G^[k] a) = ⨅ k : ℕ, afee d F G (G^[k] a) := by
  have bddc : BddBelow (Set.range fun k : ℕ => fee d G (G^[k] a)) :=
    ⟨0, by rintro _ ⟨k, rfl⟩; exact fee_nonneg hq hi G _⟩
  have bdda : BddBelow (Set.range fun k : ℕ => afee d F G (G^[k] a)) :=
    ⟨0, by rintro _ ⟨k, rfl⟩; exact afee_nonneg hq hi hFG hF _⟩
  apply le_antisymm
  · refine le_of_forall_pos_le_add fun ε hε => ?_
    obtain ⟨t, ht, hch⟩ := fee_le_afee hq hi hGF hFG hF a (half_pos hε)
    have key : ∀ k : ℕ,
        (⨅ k : ℕ, fee d G (G^[k] a)) ≤ afee d F G (G^[k] a) + ε := by
      intro k
      have h1 : (⨅ k : ℕ, fee d G (G^[k] a)) ≤ fee d G (G^[t k] a) :=
        ciInf_le bddc _
      have h2 := hch k
      have h3 : afee d F G (G^[t (k + 1)] a) ≤ afee d F G (G^[k] a) := by
        have hk1 : k ≤ t (k + 1) := (Nat.le_succ k).trans (ht.id_le (k + 1))
        obtain ⟨m, hm⟩ : ∃ m, t (k + 1) = m + k :=
          ⟨t (k + 1) - k, by omega⟩
        rw [hm, Function.iterate_add_apply]
        exact afee_iter hq hi hGF hFG hF m _
      linarith
    have h9 : (⨅ k : ℕ, fee d G (G^[k] a)) - ε
        ≤ ⨅ k : ℕ, afee d F G (G^[k] a) :=
      le_ciInf fun k => by
        have := key k
        show (⨅ k : ℕ, fee d G (G^[k] a)) - ε ≤ afee d F G (G^[k] a)
        linarith
    linarith
  · refine le_ciInf fun k => ?_
    exact (ciInf_le bdda k).trans (afee_le_fee hq hi hFG hF _)

end Uniform

section Registers

variable {T : Type*} [MetricSpace T] (σ : T ≃ᵢ T) (φ : ℤ → T)

lemma sh_FG (n : ℤ) : shF (shG n) = n := by simp [shF, shG]

lemma sh_GF (n : ℤ) : shG (shF n) = n := by simp [shF, shG]

lemma shF_iter (k : ℕ) (n : ℤ) : shF^[k] n = n + k := by
  induction k with
  | zero => simp
  | succ k ih => rw [Function.iterate_succ_apply', ih, shF]; push_cast; ring

lemma dist_sub (ho : IsOrbit σ φ) (k : ℕ) (n m : ℤ) :
    dist (φ (n - k)) (φ (m - k)) = dist (φ n) (φ m) := by
  have h := dist_shift_nat σ φ ho k (n - k) (m - k)
  rw [sub_add_cancel, sub_add_cancel] at h
  exact h.symm

lemma max_div_pos {a c : ℝ} (hc : 0 < c) :
    max (a / c) 0 = max a 0 / c := by
  rcases le_total a 0 with ha | ha
  · rw [max_eq_right (div_nonpos_of_nonpos_of_nonneg ha hc.le),
      max_eq_right ha, zero_div]
  · rw [max_eq_left (div_nonneg ha hc.le), max_eq_left ha]

lemma h_sub_nat (n : ℤ) (k : ℕ) : h (n - k) = h n / 2 ^ k := by
  induction k with
  | zero => simp
  | succ k ih =>
    have e : n - (k + 1 : ℕ) = (n - k) - 1 := by push_cast; ring
    rw [e, show h ((n - k) - 1) = h (n - k) / 2 from by
      have := h_succ ((n - k) - 1); rw [sub_add_cancel] at this; linarith,
      ih, pow_succ, div_div]

lemma small_scale {A ε : ℝ} (hA : 0 ≤ A) (hε : 0 < ε) :
    ∃ k : ℕ, A / 2 ^ k < ε := by
  obtain ⟨k, hk⟩ := exists_pow_lt_of_lt_one
    (show 0 < ε / (A + 1) by positivity) (show (1/2 : ℝ) < 1 by norm_num)
  refine ⟨k, ?_⟩
  have h2 : (0:ℝ) < 2 ^ k := by positivity
  have hA1 : (0:ℝ) < A + 1 := by positivity
  have e : (1 / 2 : ℝ) ^ k = 1 / 2 ^ k := by rw [div_pow, one_pow]
  rw [e] at hk
  have h7 : (1:ℝ) < ε / (A + 1) * 2 ^ k := (div_lt_iff₀ h2).1 hk
  have h8 := mul_lt_mul_of_pos_left h7 hA1
  have h9 : (A + 1) * (ε / (A + 1) * 2 ^ k) = ε * 2 ^ k := by field_simp
  rw [div_lt_iff₀ h2]
  linarith

/-! The registers of the three spirals are the base distance, and
their fees are computed; the thin spiral attains the lower end of the
band. -/

lemma height_rung (ho : IsOrbit σ φ) (k : ℕ) (n m : ℤ) :
    d φ (shG^[k] n) (shG^[k] m) = dist (φ n) (φ m) + toll n m / 2 ^ k := by
  rw [shG_iter, shG_iter]
  unfold d toll
  rw [dist_sub σ φ ho, h_sub_nat, h_sub_nat, ← sub_div,
    max_div_pos (show (0:ℝ) < 2 ^ k by positivity)]

lemma height_lam (ho : IsOrbit σ φ) (n m : ℤ) :
    lam (d φ) shG n m = dist (φ n) (φ m) := by
  apply le_antisymm
  · refine le_of_forall_pos_le_add fun ε hε => ?_
    obtain ⟨k, hk⟩ := small_scale (toll_nonneg n m) hε
    have h1 := lam_le_rung (isQPM φ) shG n m k
    rw [height_rung σ φ ho] at h1
    linarith
  · refine le_ciInf fun k => ?_
    show dist (φ n) (φ m) ≤ d φ (shG^[k] n) (shG^[k] m)
    rw [height_rung σ φ ho]
    have : (0:ℝ) ≤ toll n m / 2 ^ k :=
      div_nonneg (toll_nonneg n m) (by positivity)
    linarith

lemma height_defect (ho : IsOrbit σ φ) (n m : ℤ) :
    defect (d φ) shG n m = toll n m := by
  unfold defect
  rw [height_lam σ φ ho]
  unfold d
  ring

lemma height_fee (ho : IsOrbit σ φ) (n : ℤ) :
    fee (d φ) shG n = h n := by
  have hterm : ∀ Δ : ℕ, defect (d φ) shG n (shG^[Δ + 1] n)
      = h n - h (n - ((Δ + 1 : ℕ) : ℤ)) := by
    intro Δ
    rw [shG_iter, height_defect σ φ ho]
    have hlt : h (n - ((Δ + 1 : ℕ) : ℤ)) < h n := h_mono (by push_cast; omega)
    unfold toll
    rw [max_eq_left (by linarith)]
  have hb : BddAbove (Set.range fun Δ : ℕ =>
      defect (d φ) shG n (shG^[Δ + 1] n)) := by
    refine ⟨h n, ?_⟩
    rintro _ ⟨Δ, rfl⟩
    show defect (d φ) shG n (shG^[Δ + 1] n) ≤ h n
    rw [hterm]
    have := h_pos (n - ((Δ + 1 : ℕ) : ℤ))
    linarith
  unfold fee
  apply le_antisymm
  · refine ciSup_le fun Δ => ?_
    show defect (d φ) shG n (shG^[Δ + 1] n) ≤ h n
    rw [hterm]
    have := h_pos (n - ((Δ + 1 : ℕ) : ℤ))
    linarith
  · refine le_of_forall_pos_le_add fun ε hε => ?_
    obtain ⟨M, hM⟩ := h_small hε
    obtain ⟨Δ, hΔ⟩ : ∃ Δ : ℕ, n - ((Δ + 1 : ℕ) : ℤ) ≤ M :=
      ⟨(n - M).toNat, by push_cast; omega⟩
    have h1 : defect (d φ) shG n (shG^[Δ + 1] n)
        ≤ ⨆ Δ : ℕ, defect (d φ) shG n (shG^[Δ + 1] n) := le_ciSup hb Δ
    rw [hterm] at h1
    have h2 := hM _ hΔ
    linarith

lemma thin_lam (ho : IsOrbit σ φ) (c : ℝ) (n m : ℤ) :
    lam (dT φ c) shG n m = dist (φ n) (φ m) := by
  apply le_antisymm
  · have h1 := lam_le_rung (thin_isQPM φ c) shG n m (n.toNat + 1)
    rw [shG_iter, shG_iter, dT_of_not φ c (by omega),
      dist_sub σ φ ho] at h1
    exact h1
  · refine le_ciInf fun k => ?_
    rw [shG_iter, shG_iter]
    calc dist (φ n) (φ m) = dist (φ (n - k)) (φ (m - k)) :=
          (dist_sub σ φ ho k n m).symm
    _ ≤ dT φ c (n - k) (m - k) := base_le φ c _ _

lemma thin_fee_deep (ho : IsOrbit σ φ) (c : ℝ) {n : ℤ} (hn : n < 0) :
    fee (dT φ c) shG n = 0 := by
  have hterm : ∀ Δ : ℕ, defect (dT φ c) shG n (shG^[Δ + 1] n) = 0 := by
    intro Δ
    unfold defect
    rw [shG_iter, thin_lam σ φ ho c, dT_of_not φ c (by omega)]
    exact sub_self _
  unfold fee
  simp only [hterm]
  exact ciSup_const

/-- The defect of a descent from a recent source along a backward
return of the thin spiral: `max (c - 2ρ) 0`, where `ρ` is the base
distance of the return. -/
lemma thin_defect (ho : IsOrbit σ φ) (c : ℝ) {n : ℤ} (hn : 0 ≤ n)
    (Δ : ℕ) : defect (dT φ c) shG n (shG^[Δ + 1] n) =
      max (c - 2 * dist (φ 0) (φ (-((Δ + 1 : ℕ) : ℤ)))) 0 := by
  have hdist : ∀ j : ℕ, dist (φ n) (φ (n - j)) = dist (φ 0) (φ (-(j:ℤ))) := by
    intro j
    have h := dist_shift_nat σ φ ho n.toNat 0 (-(j:ℤ))
    have e0 : (0:ℤ) + n.toNat = n := by omega
    have e1 : -(j:ℤ) + n.toNat = n - j := by omega
    rw [e0, e1] at h
    exact h
  unfold defect
  rw [shG_iter, thin_lam σ φ ho c]
  unfold dT
  rw [if_pos (show n - ((Δ + 1 : ℕ) : ℤ) < n ∧ (0:ℤ) ≤ n by
    constructor <;> omega), hdist]
  rcases le_total (c - dist (φ 0) (φ (-((Δ + 1 : ℕ) : ℤ))))
    (dist (φ 0) (φ (-((Δ + 1 : ℕ) : ℤ)))) with hle | hle
  · rw [max_eq_left hle, max_eq_right (by linarith)]
    ring
  · rw [max_eq_right hle, max_eq_left (by linarith)]
    ring

lemma thin_fee_recent [CompactSpace T] (ho : IsOrbit σ φ) {c : ℝ}
    (hc : 0 < c) {n : ℤ} (hn : 0 ≤ n) : fee (dT φ c) shG n = c := by
  have hterm : ∀ Δ : ℕ, defect (dT φ c) shG n (shG^[Δ + 1] n) =
      max (c - 2 * dist (φ 0) (φ (-((Δ + 1 : ℕ) : ℤ)))) 0 :=
    fun Δ => thin_defect σ φ ho c hn Δ
  have hb : BddAbove (Set.range fun Δ : ℕ =>
      defect (dT φ c) shG n (shG^[Δ + 1] n)) := by
    refine ⟨c, ?_⟩
    rintro _ ⟨Δ, rfl⟩
    show defect (dT φ c) shG n (shG^[Δ + 1] n) ≤ c
    rw [hterm]
    have : (0:ℝ) ≤ dist (φ 0) (φ (-((Δ + 1 : ℕ) : ℤ))) := dist_nonneg
    exact max_le (by linarith) hc.le
  unfold fee
  apply le_antisymm
  · refine ciSup_le fun Δ => ?_
    show defect (dT φ c) shG n (shG^[Δ + 1] n) ≤ c
    rw [hterm]
    have : (0:ℝ) ≤ dist (φ 0) (φ (-((Δ + 1 : ℕ) : ℤ))) := dist_nonneg
    exact max_le (by linarith) hc.le
  · refine le_of_forall_pos_le_add fun ε hε => ?_
    obtain ⟨j, hj1, hjd⟩ := close_return σ φ ho (half_pos hε)
    obtain ⟨Δ, rfl⟩ : ∃ Δ : ℕ, j = Δ + 1 := ⟨j - 1, by omega⟩
    have h1 : defect (dT φ c) shG n (shG^[Δ + 1] n)
        ≤ ⨆ Δ : ℕ, defect (dT φ c) shG n (shG^[Δ + 1] n) := le_ciSup hb Δ
    rw [hterm] at h1
    have h2 : c - ε < max (c - 2 * dist (φ 0) (φ (-((Δ + 1 : ℕ) : ℤ)))) 0 :=
      lt_max_iff.2 (Or.inl (by linarith))
    linarith

lemma tollA_sub (k : ℕ) (n m : ℤ) :
    tollA (n - k) (m - k) = tollA n m / 2 ^ k := by
  unfold tollA
  have e : 2 * (n - (k : ℤ)) - (m - (k : ℤ)) = (2 * n - m) - (k : ℤ) := by
    ring
  split_ifs with h1 h2 h2
  · rw [e, h_sub_nat]
  · omega
  · omega
  · rw [h_sub_nat, h_sub_nat, sub_div]

lemma ascent_rung (ho : IsOrbit σ φ) (k : ℕ) (n m : ℤ) :
    dA φ (shG^[k] n) (shG^[k] m) = dist (φ n) (φ m) + tollA n m / 2 ^ k := by
  rw [shG_iter, shG_iter]
  unfold dA
  rw [dist_sub σ φ ho, tollA_sub]

lemma ascent_lam (ho : IsOrbit σ φ) (n m : ℤ) :
    lam (dA φ) shG n m = dist (φ n) (φ m) := by
  apply le_antisymm
  · refine le_of_forall_pos_le_add fun ε hε => ?_
    obtain ⟨k, hk⟩ := small_scale (tollA_nonneg n m) hε
    have h1 := lam_le_rung (ascent_isQPM φ) shG n m k
    rw [ascent_rung σ φ ho] at h1
    linarith
  · refine le_ciInf fun k => ?_
    show dist (φ n) (φ m) ≤ dA φ (shG^[k] n) (shG^[k] m)
    rw [ascent_rung σ φ ho]
    have h1 : (0:ℝ) ≤ tollA n m / 2 ^ k :=
      div_nonneg (tollA_nonneg n m) (by positivity)
    linarith

lemma ascent_defect (ho : IsOrbit σ φ) (n m : ℤ) :
    defect (dA φ) shG n m = tollA n m := by
  unfold defect
  rw [ascent_lam σ φ ho]
  unfold dA
  ring

lemma ascent_fee (ho : IsOrbit σ φ) (n : ℤ) :
    fee (dA φ) shG n = h n := by
  have hterm : ∀ Δ : ℕ, defect (dA φ) shG n (shG^[Δ + 1] n)
      = h n - h (n - ((Δ + 1 : ℕ) : ℤ)) := by
    intro Δ
    rw [shG_iter, ascent_defect σ φ ho]
    unfold tollA
    rw [if_neg (by omega)]
  have hb : BddAbove (Set.range fun Δ : ℕ =>
      defect (dA φ) shG n (shG^[Δ + 1] n)) := by
    refine ⟨h n, ?_⟩
    rintro _ ⟨Δ, rfl⟩
    show defect (dA φ) shG n (shG^[Δ + 1] n) ≤ h n
    rw [hterm]
    have := h_pos (n - ((Δ + 1 : ℕ) : ℤ))
    linarith
  unfold fee
  apply le_antisymm
  · refine ciSup_le fun Δ => ?_
    show defect (dA φ) shG n (shG^[Δ + 1] n) ≤ h n
    rw [hterm]
    have := h_pos (n - ((Δ + 1 : ℕ) : ℤ))
    linarith
  · refine le_of_forall_pos_le_add fun ε hε => ?_
    obtain ⟨M, hM⟩ := h_small hε
    obtain ⟨Δ, hΔ⟩ : ∃ Δ : ℕ, n - ((Δ + 1 : ℕ) : ℤ) ≤ M :=
      ⟨(n - M).toNat, by push_cast; omega⟩
    have h1 : defect (dA φ) shG n (shG^[Δ + 1] n)
        ≤ ⨆ Δ : ℕ, defect (dA φ) shG n (shG^[Δ + 1] n) := le_ciSup hb Δ
    rw [hterm] at h1
    have h2 := hM _ hΔ
    linarith

lemma ascent_afee (ho : IsOrbit σ φ) (n : ℤ) :
    afee (dA φ) shF shG n = h (n - 1) := by
  have hterm : ∀ j : ℕ, defect (dA φ) shG n (shF^[j + 1] n)
      = h (n - ((j + 1 : ℕ) : ℤ)) := by
    intro j
    rw [shF_iter, ascent_defect σ φ ho]
    unfold tollA
    rw [if_pos (by push_cast; omega)]
    congr 1
    push_cast
    ring
  have hb : BddAbove (Set.range fun j : ℕ =>
      defect (dA φ) shG n (shF^[j + 1] n)) := by
    refine ⟨h (n - 1), ?_⟩
    rintro _ ⟨j, rfl⟩
    show defect (dA φ) shG n (shF^[j + 1] n) ≤ h (n - 1)
    rw [hterm]
    exact h_mono.le_iff_le.2 (by push_cast; omega)
  unfold afee
  apply le_antisymm
  · refine ciSup_le fun j => ?_
    show defect (dA φ) shG n (shF^[j + 1] n) ≤ h (n - 1)
    rw [hterm]
    exact h_mono.le_iff_le.2 (by push_cast; omega)
  · have h1 : defect (dA φ) shG n (shF^[0 + 1] n)
        ≤ ⨆ j : ℕ, defect (dA φ) shG n (shF^[j + 1] n) := le_ciSup hb 0
    rw [hterm] at h1
    simpa using h1

/-- The height spiral: the register is the base, the fee is the
height. -/
theorem height_register_fee {θ : ℝ} (hθ : Irrational θ) :
    (∀ n m, lam (d (orb θ)) shG n m = dist (orb θ n) (orb θ m)) ∧
    (∀ n, fee (d (orb θ)) shG n = h n) :=
  have ho := circle_instance hθ
  ⟨height_lam _ _ ho, height_fee _ _ ho⟩

/-- The thin spiral: the register is the base; every recent source
carries the full fee `c`, every deep point carries fee `0`. -/
theorem thin_register_fee {θ : ℝ} (hθ : Irrational θ) :
    let c := 2 * dist (orb θ 0) (orb θ (-1))
    (∀ n m, lam (dT (orb θ) c) shG n m = dist (orb θ n) (orb θ m)) ∧
    (∀ n : ℤ, 0 ≤ n → fee (dT (orb θ) c) shG n = c) ∧
    (∀ n : ℤ, n < 0 → fee (dT (orb θ) c) shG n = 0) := by
  intro c
  have ho := circle_instance hθ
  have hc : 0 < c := by
    have hne : orb θ 0 ≠ orb θ (-1) := fun h => by
      have := ho.inj h
      omega
    have := dist_pos.2 hne
    positivity
  exact ⟨thin_lam _ _ ho c, fun n hn => thin_fee_recent _ _ ho hc hn,
    fun n hn => thin_fee_deep _ _ ho c hn⟩

/-- The thin spiral attains the lower end of the band: for every
`c > 0` some backward return from `0` has defect strictly between
`0` and the fee, equal to the fee difference minus the symmetrized
register. -/
theorem thin_band_attained {θ : ℝ} (hθ : Irrational θ) {c : ℝ}
    (hc : 0 < c) :
    ∃ Δ : ℕ,
      0 < defect (dT (orb θ) c) shG 0 (shG^[Δ + 1] 0) ∧
      defect (dT (orb θ) c) shG 0 (shG^[Δ + 1] 0)
        < fee (dT (orb θ) c) shG 0 ∧
      defect (dT (orb θ) c) shG 0 (shG^[Δ + 1] 0) =
        fee (dT (orb θ) c) shG 0
          - fee (dT (orb θ) c) shG (shG^[Δ + 1] 0)
          - (lam (dT (orb θ) c) shG 0 (shG^[Δ + 1] 0)
             + lam (dT (orb θ) c) shG (shG^[Δ + 1] 0) 0) := by
  have ho := circle_instance hθ
  obtain ⟨j, hj1, hjd⟩ :=
    close_return _ _ ho (show (0:ℝ) < c / 2 by linarith)
  obtain ⟨Δ, rfl⟩ : ∃ Δ : ℕ, j = Δ + 1 := ⟨j - 1, by omega⟩
  have hne : orb θ 0 ≠ orb θ (-((Δ + 1 : ℕ) : ℤ)) := fun h => by
    have := ho.inj h
    omega
  have hρpos := dist_pos.2 hne
  have hρlt : 2 * dist (orb θ 0) (orb θ (-((Δ + 1 : ℕ) : ℤ))) < c := by
    linarith
  have hiter : shG^[Δ + 1] (0:ℤ) = -((Δ + 1 : ℕ) : ℤ) := by
    rw [shG_iter]
    omega
  have hdef : defect (dT (orb θ) c) shG 0 (shG^[Δ + 1] 0)
      = c - 2 * dist (orb θ 0) (orb θ (-((Δ + 1 : ℕ) : ℤ))) := by
    rw [thin_defect _ _ ho c le_rfl Δ]
    exact max_eq_left (by linarith)
  refine ⟨Δ, ?_, ?_, ?_⟩
  · rw [hdef]
    linarith
  · rw [hdef, thin_fee_recent _ _ ho hc le_rfl]
    linarith
  · rw [hdef, hiter, thin_fee_recent _ _ ho hc le_rfl,
      thin_fee_deep _ _ ho c (by omega),
      thin_lam _ _ ho c, thin_lam _ _ ho c,
      dist_comm (orb θ (-((Δ + 1 : ℕ) : ℤ))) (orb θ 0)]
    ring

/-- The ascent spiral: the register is the base, the descent fee is
the height, the ascent fee is the height one step down. -/
theorem ascent_register_fee {θ : ℝ} (hθ : Irrational θ) :
    (∀ n m, lam (dA (orb θ)) shG n m = dist (orb θ n) (orb θ m)) ∧
    (∀ n, fee (dA (orb θ)) shG n = h n) ∧
    (∀ n, afee (dA (orb θ)) shF shG n = h (n - 1)) :=
  have ho := circle_instance hθ
  ⟨ascent_lam _ _ ho, ascent_fee _ _ ho, ascent_afee _ _ ho⟩

end Registers

end Register

#print axioms Register.target_returns
#print axioms Register.source_pays
#print axioms Register.source_orbit_strict
#print axioms Register.invariant_symm_precompact
#print axioms Register.height_spiral
#print axioms Register.source_aperiodic
#print axioms Register.deep_cheap_descents
#print axioms Register.lam_invariant
#print axioms Register.fee_approx
#print axioms Register.defect_le_fee
#print axioms Register.fee_mono
#print axioms Register.band_lower
#print axioms Register.band_lower_past
#print axioms Register.orbit_shadow
#print axioms Register.thin_spiral
#print axioms Register.afee_le_fee
#print axioms Register.chain_defect
#print axioms Register.fee_le_afee
#print axioms Register.ascent_spiral
#print axioms Register.zone_stabilizes
#print axioms Register.zone_fee_zero
#print axioms Register.uniform_monochromy
#print axioms Register.fee_afee_inf
#print axioms Register.height_register_fee
#print axioms Register.thin_register_fee
#print axioms Register.thin_band_attained
#print axioms Register.ascent_register_fee


==> anc/SHA256SUMS <==
b2b0ba578da2216f50cefc2e8338b321f51561fca14c0888a2b15fa4f198e6cf  Register.lean
9e5aac054d914087f59b742b044e394f17029cb0139c984d50edf4fb15c9536b  Structure.lean
aa54a95468418f471272ab8235997366782a6b7752cbcd432f13d842f7860e72  UpperLimits.lean
2d6be6fb8461c032ee8b14a43ad0e269227d7a38c37771b782685737440af1bb  LowerLimits.lean
08947af102fc0430c59a476b171996f82e7ca982ed0325ca28f1286ba59c9202  TollExamples.lean
b95a4fa0611440b49e368595f36d5b4ab0def3517a2cacc39579b58a8e3c5c30  Converses.lean
2773c517aa90b66ea8a2c52bddddf84393157797f8341be0df45294fff7fd32e  lean-toolchain
d99c22a8ac4b71a212eb6526cf999fca3c04e7121fb3f172d2330abe1a841413  lakefile.toml
a679e1a197dc741c094a33996ae8fc1c9ab6666cca806a2f15611ae200d4355b  lake-manifest.json
b2b7d7816c241d73946aef6da5ac9433a95d7d7c74496178698816bc3e48a0ed  ArtifactHashes.txt
6edba3314e4991a5441b28dbc68c6150e3fc357851bb6bb44756d9af75503b23  README.md


==> anc/Structure.lean <==
/-
Structure.lean — the vanishing theorem and the structure theorem
of "The Structure of a Non-Isometric Non-Contractive Bijection of a
Hereditarily Precompact Quasi-Metric Space": under hypothesis (i)
alone, the fee vanishes in the deep past, and the quasi-metric
splits as d = lam + defect with both sides of the defect bounded.
Builds on Register.lean (and through it on the compact-plasticity
record).

1. `fee_target`: a point whose fee is at least `η` has a backward
   return `G^[Δ] x` carrying defect above `η - δ`, at symmetrized
   register below `δ`, from which the way back up to `x` has defect
   below `δ`.
2. `fee_vanishes`: if every point of the backward orbit of `a` had
   fee at least `η > 0`, iterating `fee_target` with tolerances
   `ε / 2^m` would produce a sequence whose every forward pair has
   distance at least `η / 2`, against hypothesis (i).
3. `deep_sources_rigid`: deep in every backward orbit, the defect
   from a source to any target is uniformly small.
4. `afee_vanishes`: the ascent fee vanishes in the deep past as
   well.
5. `structure_theorem`: the paper's capstone in one statement —
   `d = lam + defect`; `lam` is a quasi-pseudo-metric below `d`,
   invariant under `F`, with totally bounded symmetrization on
   every orbit; the defect lies in the band between the past fee
   difference minus the symmetrized register and the fee of the
   source; the fee is nondecreasing along orbits and vanishes in
   the deep past.
-/
import Register

namespace Register

open UpperLimits LowerLimits

section Vanish

variable {X : Type*} {d : X → X → ℝ}

lemma lam_self (hq : IsQPM d) (G : X → X) (x : X) : lam d G x x = 0 :=
  le_antisymm ((lam_le hq G x x).trans (hq.self x).le) (lam_nonneg hq G x x)

lemma defect_self (hq : IsQPM d) (G : X → X) (x : X) : defect d G x x = 0 := by
  unfold defect
  rw [lam_self hq G x, hq.self x]
  ring

/-- A fee is realized on a two-sided near-return with a cheap way back. -/
theorem fee_target (hq : IsQPM d) (hi : SeqHP d) {F G : X → X}
    (hGF : ∀ x, G (F x) = x) (hFG : ∀ x, F (G x) = x)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (x : X) {η δ : ℝ} (hδ : 0 < δ)
    (hfee : η ≤ fee d G x) :
    ∃ Δ : ℕ, 1 ≤ Δ ∧ η - δ < defect d G x (G^[Δ] x) ∧
      lam d G x (G^[Δ] x) + lam d G (G^[Δ] x) x < δ ∧
      defect d G (G^[Δ] x) x < δ := by
  have hG := inv_ne (d := d) hFG hF
  have hδ4 : 0 < δ / 4 := by positivity
  obtain ⟨Δ0, hΔ0⟩ := exists_lt_of_lt_ciSup
    (show η - δ / 4 < ⨆ Δ : ℕ, defect d G x (G^[Δ + 1] x) by
      have : fee d G x = ⨆ Δ : ℕ, defect d G x (G^[Δ + 1] x) := rfl
      linarith)
  set b := G^[Δ0 + 1] x with hb
  obtain ⟨K, hK⟩ := rung_near hG x b hδ4
  have hη : ∀ Δ, K ≤ Δ →
      defect d G x b - δ / 4 ≤ d x b - d (G^[Δ] x) (G^[Δ] b) := by
    intro Δ hΔ
    have := hK Δ hΔ
    unfold defect
    linarith
  obtain ⟨t, ht, hP⟩ := source_pays hq hi hFG hF x b hη hδ4
  obtain ⟨φ1, hφ1, hc1⟩ := hi (fun i => G^[t i] x)
  obtain ⟨φ2, hφ2, hc2⟩ := hi (fun k => F^[t (φ1 k)] x)
  obtain ⟨N1, hN1⟩ := hc1 (δ / 4) hδ4
  obtain ⟨N2, hN2⟩ := hc2 (δ / 4) hδ4
  set N := max N1 N2 with hN
  have hlt2 : φ2 N < φ2 (N + 1) := hφ2 (Nat.lt_succ_self N)
  have hlt1 : φ1 (φ2 N) < φ1 (φ2 (N + 1)) := hφ1 hlt2
  have hltt : t (φ1 (φ2 N)) < t (φ1 (φ2 (N + 1))) := ht hlt1
  have h1 := hN1 (φ2 N) (φ2 (N + 1))
    ((le_max_left N1 N2).trans (hφ2.id_le N)) hlt2.le
  have h2 := hN2 N (N + 1) (le_max_right N1 N2) (Nat.le_succ N)
  have h3 := (hP _ _ hlt1).2
  simp only [Function.comp] at h1 h2
  generalize t (φ1 (φ2 N)) = p at h1 h2 h3 hltt
  generalize t (φ1 (φ2 (N + 1))) = q at h1 h2 h3 hltt
  obtain ⟨Δ, rfl⟩ : ∃ Δ, q = p + Δ := ⟨q - p, by omega⟩
  have hsub : p + Δ - p = Δ := by omega
  rw [hsub] at h3
  refine ⟨Δ, by omega, ?_, ?_, ?_⟩
  · -- defect from x to its return
    have l1 := lam_le_rung hq G x (G^[Δ] x) p
    rw [← Function.iterate_add_apply] at l1
    unfold defect
    linarith
  · have l1 := lam_le_rung hq G x (G^[Δ] x) p
    rw [← Function.iterate_add_apply] at l1
    have l2 := lam_iter hq hGF hFG hF (p + Δ) (F^[p] x) (F^[p + Δ] x)
    have e1 : G^[p + Δ] (F^[p] x) = G^[Δ] x := by
      rw [add_comm]; exact iter_GF hGF p Δ x
    have e2 : G^[p + Δ] (F^[p + Δ] x) = x := iter_cancel hGF (p + Δ) x
    rw [e1, e2] at l2
    have l3 := lam_le hq G (F^[p] x) (F^[p + Δ] x)
    linarith
  · have l1 := iter_nc hF (p + Δ) (G^[Δ] x) x
    have e1 : F^[p + Δ] (G^[Δ] x) = F^[p] x := by
      rw [Function.iterate_add_apply, iter_cancel hFG]
    rw [e1] at l1
    have l2 := lam_nonneg hq G (G^[Δ] x) x
    unfold defect
    linarith

/-- THE VANISHING THEOREM: the fee vanishes in the deep past. -/
theorem fee_vanishes (hq : IsQPM d) (hi : SeqHP d) {F G : X → X}
    (hGF : ∀ x, G (F x) = x) (hFG : ∀ x, F (G x) = x)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a : X) {η : ℝ} (hη : 0 < η) :
    ∃ k : ℕ, fee d G (G^[k] a) < η := by
  by_contra hcon
  push Not at hcon
  have hG := inv_ne (d := d) hFG hF
  set ε := η / 16 with hε
  have hεpos : 0 < ε := by positivity
  let w : ℕ → ℝ := fun m => ε / 2 ^ m
  have hw : ∀ m, 0 < w m := fun m => by positivity
  have hwle : ∀ m, w m ≤ ε := fun m => by
    show ε / 2 ^ m ≤ ε
    exact div_le_self hεpos.le (one_le_pow₀ (by norm_num))
  have hwsucc : ∀ m, w (m + 1) = w m / 2 := fun m => by
    show ε / 2 ^ (m + 1) = ε / 2 ^ m / 2
    rw [pow_succ, ← div_div]
  choose Δ hΔ1 hΔa hΔb hΔc using fun (m k : ℕ) =>
    fee_target hq hi hGF hFG hF (G^[k] a) (hw m) (hcon k)
  let s : ℕ → ℕ := fun m => Nat.rec 0 (fun m k => Δ m k + k) m
  have hs : ∀ m, s (m + 1) = Δ m (s m) + s m := fun m => rfl
  let u : ℕ → X := fun m => G^[s m] a
  have hu : ∀ m, u (m + 1) = G^[Δ m (s m)] (u m) := by
    intro m
    show G^[s (m + 1)] a = G^[Δ m (s m)] (G^[s m] a)
    rw [hs, Function.iterate_add_apply]
  have hA : ∀ m, η - w m < defect d G (u m) (u (m + 1)) := fun m => by
    rw [hu]; exact hΔa m (s m)
  have hB : ∀ m, lam d G (u m) (u (m + 1)) + lam d G (u (m + 1)) (u m) < w m :=
    fun m => by rw [hu]; exact hΔb m (s m)
  have hC : ∀ m, defect d G (u (m + 1)) (u m) < w m := fun m => by
    rw [hu]; exact hΔc m (s m)
  have hacc : ∀ i n,
      lam d G (u i) (u (i + n)) + lam d G (u (i + n)) (u i) ≤ 2 * w i - 2 * w (i + n) ∧
      defect d G (u (i + n)) (u i) ≤ 4 * w i - 4 * w (i + n) := by
    intro i n
    induction n with
    | zero =>
      simp only [add_zero, lam_self hq, defect_self hq]
      constructor <;> linarith
    | succ n ih =>
      obtain ⟨ih1, ih2⟩ := ih
      rw [← add_assoc]
      have t1 := lam_tri hq hG (u i) (u (i + n)) (u (i + n + 1))
      have t2 := lam_tri hq hG (u (i + n + 1)) (u (i + n)) (u i)
      have t3 := defect_tri hq hG (u (i + n + 1)) (u (i + n)) (u i)
      have b1 := hB (i + n)
      have c1 := hC (i + n)
      have ws := hwsucc (i + n)
      constructor <;> linarith
  have hbad : ∀ i n, η / 2 ≤ d (u i) (u (i + n + 1)) := by
    intro i n
    obtain ⟨h1, h2⟩ := hacc i n
    have t := defect_tri hq hG (u (i + n)) (u i) (u (i + n + 1))
    have hA' := hA (i + n)
    have w1 := hwle i
    have w2 := hw (i + n)
    have w3 := hwle (i + n)
    have hl := lam_nonneg hq G (u i) (u (i + n + 1))
    have hdef : defect d G (u i) (u (i + n + 1)) =
        d (u i) (u (i + n + 1)) - lam d G (u i) (u (i + n + 1)) := rfl
    linarith
  obtain ⟨φ, hφ, hc⟩ := hi u
  obtain ⟨N, hN⟩ := hc (η / 2) (by positivity)
  have h := hN N (N + 1) le_rfl (Nat.le_succ N)
  simp only [Function.comp] at h
  have hlt : φ N < φ (N + 1) := hφ (Nat.lt_succ_self N)
  obtain ⟨n, hn⟩ : ∃ n, φ (N + 1) = φ N + n + 1 := ⟨φ (N + 1) - φ N - 1, by omega⟩
  have := hbad (φ N) n
  rw [← hn] at this
  linarith

/-- Deep sources are almost rigid: far enough back on any orbit, every
defect out of a point is below `ε`. -/
theorem deep_sources_rigid (hq : IsQPM d) (hi : SeqHP d) {F G : X → X}
    (hGF : ∀ x, G (F x) = x) (hFG : ∀ x, F (G x) = x)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a : X) {ε : ℝ} (hε : 0 < ε) :
    ∃ k : ℕ, ∀ k', k ≤ k' → ∀ y, d (G^[k'] a) y < lam d G (G^[k'] a) y + ε := by
  obtain ⟨k, hk⟩ := fee_vanishes hq hi hGF hFG hF a hε
  refine ⟨k, fun k' hk' y => ?_⟩
  obtain ⟨j, rfl⟩ : ∃ j, k' = j + k := ⟨k' - k, by omega⟩
  have h1 := fee_iter hq hi hGF hFG hF j (G^[k] a)
  rw [← Function.iterate_add_apply] at h1
  have h2 := defect_le_fee hq hi hFG hF (G^[j + k] a) y
  unfold defect at h2
  linarith

/-- THE STRUCTURE THEOREM: `d = lam + defect`; the register is a
quasi-pseudo-metric below `d`, invariant, with totally bounded
symmetrization on every orbit; the defect lies in the band; the fee
is nondecreasing along orbits and vanishes in the deep past. -/
theorem structure_theorem (hq : IsQPM d) (hi : SeqHP d) {F G : X → X}
    (hGF : ∀ x, G (F x) = x) (hFG : ∀ x, F (G x) = x)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) :
    (∀ x y, d x y = lam d G x y + defect d G x y) ∧
    IsQPM (lam d G) ∧
    (∀ x y, lam d G x y ≤ d x y) ∧
    (∀ x y, lam d G (F x) (F y) = lam d G x y) ∧
    (∀ (a : X) (z : ℕ → ℤ) (ε : ℝ), 0 < ε → ∃ i j, i < j ∧
      lam d G (pt F G a (z i)) (pt F G a (z j)) +
        lam d G (pt F G a (z j)) (pt F G a (z i)) < ε) ∧
    (∀ (x y : X) (k : ℕ),
      fee d G (G^[k] x) - fee d G (G^[k] y)
        - (lam d G x y + lam d G y x) ≤ defect d G x y) ∧
    (∀ x y, defect d G x y ≤ fee d G x) ∧
    (∀ x, fee d G x ≤ fee d G (F x)) ∧
    (∀ (a : X) (η : ℝ), 0 < η → ∃ k, ∀ k', k ≤ k' →
      fee d G (G^[k'] a) < η) := by
  refine ⟨fun x y => by unfold defect; ring,
    ⟨lam_self hq G, lam_nonneg hq G, lam_tri hq (inv_ne hFG hF)⟩,
    lam_le hq G,
    lam_invariant hq hGF hF,
    fun a z ε hε => orbit_shadow hq hi hGF hFG hF a z hε,
    band_lower_past hq hi hGF hFG hF,
    defect_le_fee hq hi hFG hF,
    fee_mono hq hi hGF hFG hF,
    fun a η hη => ?_⟩
  obtain ⟨k, hk⟩ := fee_vanishes hq hi hGF hFG hF a hη
  refine ⟨k, fun k' hk' => ?_⟩
  obtain ⟨j, rfl⟩ : ∃ j, k' = j + k := ⟨k' - k, by omega⟩
  rw [Function.iterate_add_apply]
  exact lt_of_le_of_lt (fee_iter hq hi hGF hFG hF j _) hk

/-- The ascent fee vanishes in the deep past as well. -/
theorem afee_vanishes (hq : IsQPM d) (hi : SeqHP d) {F G : X → X}
    (hGF : ∀ x, G (F x) = x) (hFG : ∀ x, F (G x) = x)
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a : X) {η : ℝ} (hη : 0 < η) :
    ∃ k : ℕ, afee d F G (G^[k] a) < η := by
  obtain ⟨k, hk⟩ := fee_vanishes hq hi hGF hFG hF a hη
  exact ⟨k, lt_of_le_of_lt (afee_le_fee hq hi hFG hF _) hk⟩

end Vanish

end Register

#print axioms Register.fee_target
#print axioms Register.fee_vanishes
#print axioms Register.deep_sources_rigid
#print axioms Register.afee_vanishes
#print axioms Register.structure_theorem


==> anc/TollExamples.lean <==
/-
TollExamples.lean

Companion checks for Section 6 of "Compact Quasi-Metric Spaces Are
Expand-Contract Plastic". The counterexample
itself (Proposition 6.1) is in
`VanishingToll.lean`, which imports this file for `IsOrbit` and the
circle instance. What is checked here are the finite parts of the
degenerate, switched-off fee of Remark 6.3, and of one further
variant:

* `Pt`: the skeletal quotient `B ⊔ ℕ ⊔ A` (the completed toll
  spiral). The distance is a quasi-pseudo-metric, the space is T₀
  with a one-way free move, the recents are separated in the
  symmetrization, and the modified map is non-contractive, expands
  one pair by exactly `c`, is injective, and misses exactly the
  point `β_{φ 0}`.
* `Pt2` at `c' = 0`: the deep-boundary space of the toll-spiral
  paper's Proposition 7.3. The deep integer `-1` and its boundary
  copy are isomorphic (`pair_iso`), and the shift separates their
  images (`shift_separates`), so it does not descend to the
  skeletal quotient.
* `Pt2` at `c' > 0`: a two-charge variant, T₀ and lower-side
  complete with a bijective non-contractive non-isometric shift. It
  has left K-Cauchy sequences with no upper limit and is not used
  in the paper; the vanishing fee of `VanishingToll.lean` supersedes
  it.

The circle is abstracted: `T` is any metric space, `σ : T ≃ᵢ T` an
isometric bijection, and `φ : ℤ → T` an injective orbit of `σ`
(`σ (φ n) = φ (n + 1)`). The paper's instance is `T = ℝ/ℤ`, `σ` the
rotation by an irrational `θ`, `φ n = nθ`; it is constructed at the
end of the file (`circle_instance`), so the abstract hypotheses are
discharged for the instance the paper uses.

Definitions of quasi-pseudo-metric, left K-Cauchy, and upper limit
are those of `UpperLimits.lean`.
-/
import UpperLimits
import Mathlib.Topology.MetricSpace.IsometricSMul
import Mathlib.Topology.MetricSpace.Cauchy
import Mathlib.Analysis.Normed.Group.AddCircle
import Mathlib.NumberTheory.Real.Irrational

set_option linter.unusedSectionVars false

namespace TollExamples

open UpperLimits

section Abstract

variable {T : Type*} [MetricSpace T] (σ : T ≃ᵢ T) (φ : ℤ → T)

/-- The orbit hypothesis: `φ` is an injective `σ`-orbit. -/
structure IsOrbit : Prop where
  step : ∀ n, σ (φ n) = φ (n + 1)
  inj : Function.Injective φ

/-! ### The completed toll spiral (Remark 6.3, the skeletal quotient) -/

/-- Three layers: a bottom circle `B`, the recent integers `R`, a
top circle `A`. -/
inductive Pt (T : Type*)
  | B : T → Pt T
  | R : ℕ → Pt T
  | A : T → Pt T

namespace Pt

variable (c : ℝ)

/-- Positions. -/
def pos : Pt T → T
  | B y => y
  | R n => φ (n : ℤ)
  | A y => y

/-- The toll: `c` on descents, `0` otherwise. Descents are from `A`
to `R ∪ B`, from `R` to `B`, and from `n` to `m < n` within `R`.
Nothing is charged from `B`. -/
def toll : Pt T → Pt T → ℝ
  | B _, _ => 0
  | A _, A _ => 0
  | A _, _ => c
  | R n, R m => if n ≤ m then 0 else c
  | R _, A _ => 0
  | R _, B _ => c

/-- The distance. -/
def d (x x' : Pt T) : ℝ := dist (pos φ x) (pos φ x') + toll c x x'

variable {c}

lemma toll_nonneg (hc : 0 < c) (x x' : Pt T) : 0 ≤ toll c x x' := by
  cases x <;> cases x' <;> simp [toll] <;> (try split_ifs) <;> linarith

lemma toll_self (x : Pt T) : toll c x x = 0 := by
  cases x <;> simp [toll]

/-- Subadditivity of the toll. -/
lemma toll_tri (hc : 0 < c) (x y z : Pt T) :
    toll c x z ≤ toll c x y + toll c y z := by
  cases x <;> cases y <;> cases z <;> simp [toll] <;> (try split_ifs) <;> linarith

/-- `d` is a quasi-pseudo-metric. -/
theorem isQPM (hc : 0 < c) : IsQPM (d φ c) where
  self x := by simp [d, toll_self]
  nonneg x x' := add_nonneg dist_nonneg (toll_nonneg hc x x')
  tri x y z := by
    unfold d
    have := dist_triangle (pos φ x) (pos φ y) (pos φ z)
    have := toll_tri hc x y z
    linarith

lemma d_eq_zero (hc : 0 < c) {x x' : Pt T} (h : d φ c x x' = 0) :
    pos φ x = pos φ x' ∧ toll c x x' = 0 := by
  unfold d at h
  have h1 := dist_nonneg (x := pos φ x) (y := pos φ x')
  have h2 := toll_nonneg hc x x'
  exact ⟨dist_eq_zero.1 (by linarith), by linarith⟩

/-- `T₀`: two-way distance zero forces equality. -/
theorem t0 (hc : 0 < c) (ho : IsOrbit σ φ) (x x' : Pt T)
    (h : d φ c x x' = 0) (h' : d φ c x' x = 0) : x = x' := by
  obtain ⟨hp, ht⟩ := d_eq_zero φ hc h
  obtain ⟨-, ht'⟩ := d_eq_zero φ hc h'
  cases x <;> cases x' <;> simp [pos, toll] at hp ht ht' <;>
    first
    | (subst hp; rfl)
    | exact absurd ht hc.ne'
    | exact absurd ht' hc.ne'
    | (congr 1; exact_mod_cast ho.inj hp)

/-- A one-way free move: from the bottom copy of the origin up to
the recent `0` is free, and back costs `c`. -/
theorem free_move : d φ c (B (φ 0)) (R 0) = 0 ∧ d φ c (R 0) (B (φ 0)) = c := by
  simp [d, pos, toll]

/-- The symmetrization is not compact: recent integers are pairwise
at `d_s`-distance at least `c`. -/
theorem symm_dist_ge (hc : 0 < c) {n m : ℕ} (h : n ≠ m) :
    c ≤ d φ c (R n) (R m) + d φ c (R m) (R n) := by
  have h1 := dist_nonneg (x := pos φ (R n)) (y := pos φ (R m))
  have h2 := dist_nonneg (x := pos φ (R m)) (y := pos φ (R n))
  unfold d
  simp only [toll]
  split_ifs <;> first | linarith | omega

/-- The map: rotate both circles, shift the recents, and send the
bottom point at position `φ (-1)` up to the recent `0`. -/
noncomputable def F : Pt T → Pt T
  | B y => by classical exact if y = φ (-1) then R 0 else B (σ y)
  | R n => R (n + 1)
  | A y => A (σ y)

lemma pos_F (ho : IsOrbit σ φ) (x : Pt T) : pos φ (F σ φ x) = σ (pos φ x) := by
  cases x with
  | B y =>
    simp only [F, pos]
    split_ifs with h
    · subst h; simp [ho.step]
    · rfl
  | R n => simp [F, pos, ho.step]
  | A y => rfl

lemma toll_F (hc : 0 < c) (x x' : Pt T) : toll c x x' ≤ toll c (F σ φ x) (F σ φ x') := by
  cases x <;> cases x' <;> simp only [F, toll] <;>
    (try split_ifs) <;> first | linarith | omega | simp

/-- Non-contractive. -/
theorem F_nc (hc : 0 < c) (ho : IsOrbit σ φ) (x x' : Pt T) :
    d φ c x x' ≤ d φ c (F σ φ x) (F σ φ x') := by
  unfold d
  rw [pos_F σ φ ho, pos_F σ φ ho, σ.dist_eq]
  linarith [toll_F σ φ hc x x']

/-- Not an isometry: the pair `(β_{φ(-1)}, β_{φ 0})` expands by `c`. -/
theorem F_not_iso (ho : IsOrbit σ φ) :
    d φ c (F σ φ (B (φ (-1)))) (F σ φ (B (φ 0))) = d φ c (B (φ (-1))) (B (φ 0)) + c := by
  have hne : φ 0 ≠ φ (-1) := fun h => by have := ho.inj h; omega
  have h0 : φ 0 = σ (φ (-1)) := by rw [ho.step]; norm_num
  have key : dist (φ 0) (σ (φ 0)) = dist (φ (-1)) (φ 0) := by
    conv_lhs => rw [h0]
    rw [σ.dist_eq, ← h0]
  simp only [F, d, pos, toll, if_true, hne, if_false, Nat.cast_zero]
  rw [key]; ring

/-- Injective. -/
theorem F_inj : Function.Injective (F σ φ) := by
  intro x x' h
  cases x <;> cases x' <;> simp only [F] at h <;> (try split_ifs at h) <;>
    simp_all [σ.injective.eq_iff]

/-- Misses the point `β_{φ 0}`, the limit point `ŷ` of Section 5. -/
theorem F_misses (ho : IsOrbit σ φ) : ¬ ∃ x, F σ φ x = B (φ 0) := by
  rintro ⟨x, hx⟩
  cases x with
  | B y =>
    simp only [F] at hx
    split_ifs at hx with h
    all_goals first
      | cases hx
      | (have h1 : σ y = φ 0 := Pt.B.inj hx
         have h0 : φ 0 = σ (φ (-1)) := by rw [ho.step]; norm_num
         exact h (σ.injective (h1.trans h0)))
  | R n => cases hx
  | A y => cases hx

/-- ... and only that point. -/
theorem F_range (ho : IsOrbit σ φ) (z : Pt T) (hz : z ≠ B (φ 0)) : ∃ x, F σ φ x = z := by
  cases z with
  | B y =>
    refine ⟨B (σ.symm y), ?_⟩
    have hy : σ.symm y ≠ φ (-1) := by
      intro h
      apply hz
      have : y = σ (φ (-1)) := by rw [← h]; simp
      rw [this, ho.step]; norm_num
    simp [F, hy]
  | R n =>
    cases n with
    | zero => exact ⟨B (φ (-1)), by simp [F]⟩
    | succ n => exact ⟨R n, rfl⟩
  | A y => exact ⟨A (σ.symm y), by simp [F]⟩

end Pt

/-! ### The deep boundary, with an optional second charge -/

/-- Integers and boundary copies. -/
inductive Pt2 (T : Type*)
  | Z : ℤ → Pt2 T
  | C : T → Pt2 T

namespace Pt2

variable (c c' : ℝ)

def pos : Pt2 T → T
  | Z n => φ n
  | C y => y

/-- The toll: `c` from a recent source to anything below it, `c'`
from a deep source to a copy, `0` otherwise (and always `0` from a
copy). -/
def toll : Pt2 T → Pt2 T → ℝ
  | Z a, Z b => if 0 ≤ a ∧ b < a then c else 0
  | Z a, C _ => if 0 ≤ a then c else c'
  | C _, _ => 0

def d (x x' : Pt2 T) : ℝ := dist (pos φ x) (pos φ x') + toll c c' x x'

variable {c c'}

lemma toll_nonneg (hc' : 0 ≤ c') (hcc : c' ≤ c) (x x' : Pt2 T) : 0 ≤ toll c c' x x' := by
  cases x <;> cases x' <;> simp [toll] <;> (try split_ifs) <;> linarith

lemma toll_self (x : Pt2 T) : toll c c' x x = 0 := by
  cases x <;> simp [toll]

lemma toll_tri (hc' : 0 ≤ c') (hcc : c' ≤ c) (x y z : Pt2 T) :
    toll c c' x z ≤ toll c c' x y + toll c c' y z := by
  cases x <;> cases y <;> cases z <;> simp [toll] <;> (try split_ifs) <;>
    first | linarith | omega

theorem isQPM (hc' : 0 ≤ c') (hcc : c' ≤ c) : IsQPM (d φ c c') where
  self x := by simp [d, toll_self]
  nonneg x x' := add_nonneg dist_nonneg (toll_nonneg hc' hcc x x')
  tri x y z := by
    unfold d
    have := dist_triangle (pos φ x) (pos φ y) (pos φ z)
    have := toll_tri hc' hcc x y z
    linarith

lemma d_eq_zero (hc' : 0 ≤ c') (hcc : c' ≤ c) {x x' : Pt2 T} (h : d φ c c' x x' = 0) :
    pos φ x = pos φ x' ∧ toll c c' x x' = 0 := by
  unfold d at h
  have h1 := dist_nonneg (x := pos φ x) (y := pos φ x')
  have h2 := toll_nonneg hc' hcc x x'
  exact ⟨dist_eq_zero.1 (by linarith), by linarith⟩

/-- `T₀`. -/
theorem t0 (hc' : 0 < c') (hcc : c' ≤ c) (ho : IsOrbit σ φ) (x x' : Pt2 T)
    (h : d φ c c' x x' = 0) (h' : d φ c c' x' x = 0) : x = x' := by
  obtain ⟨hp, ht⟩ := d_eq_zero φ hc'.le hcc h
  obtain ⟨-, ht'⟩ := d_eq_zero φ hc'.le hcc h'
  cases x <;> cases x' <;> simp [pos, toll] at hp ht ht' <;>
    first
    | (subst hp; rfl)
    | (congr 1; exact ho.inj hp)
    | (split_ifs at ht <;> linarith)
    | (split_ifs at ht' <;> linarith)

/-- A one-way free move: the copy of the origin reaches the integer
`0` for free; the integer pays `c`. -/
theorem free_move : d φ c c' (C (φ 0)) (Z 0) = 0 ∧ d φ c c' (Z 0) (C (φ 0)) = c := by
  simp [d, pos, toll]

/-- The shift. -/
def S : Pt2 T → Pt2 T
  | Z n => Z (n + 1)
  | C y => C (σ y)

theorem S_bij : Function.Bijective (S σ (T := T)) := by
  constructor
  · intro x x' h
    cases x <;> cases x' <;> simp [S, σ.injective.eq_iff] at h <;> simp [h]
  · intro z
    cases z with
    | Z n => exact ⟨Z (n - 1), by simp [S]⟩
    | C y => exact ⟨C (σ.symm y), by simp [S]⟩

lemma pos_S (ho : IsOrbit σ φ) (x : Pt2 T) : pos φ (S σ x) = σ (pos φ x) := by
  cases x <;> simp [S, pos, ho.step]

lemma toll_S (hc' : 0 ≤ c') (hcc : c' ≤ c) (x x' : Pt2 T) : toll c c' x x' ≤ toll c c' (S σ x) (S σ x') := by
  cases x <;> cases x' <;> simp only [S, toll] <;> (try split_ifs) <;>
    first | linarith | omega

/-- Non-contractive. -/
theorem S_nc (hc' : 0 ≤ c') (hcc : c' ≤ c) (ho : IsOrbit σ φ) (x x' : Pt2 T) :
    d φ c c' x x' ≤ d φ c c' (S σ x) (S σ x') := by
  unfold d
  rw [pos_S σ φ ho, pos_S σ φ ho, σ.dist_eq]
  linarith [toll_S σ hc' hcc x x']

/-- Not an isometry: the pair `(-1, -2)` expands by `c` at the seam. -/
theorem S_not_iso (ho : IsOrbit σ φ) :
    d φ c c' (S σ (Z (-1))) (S σ (Z (-2))) = d φ c c' (Z (-1)) (Z (-2)) + c := by
  simp only [S, d, pos, toll]
  norm_num
  have h1 : φ 0 = σ (φ (-1)) := by rw [ho.step]; norm_num
  have h2 : φ (-1) = σ (φ (-2)) := by rw [ho.step]; norm_num
  rw [h1, h2, σ.dist_eq, ← h2]

/-- Lower-side completeness: every left K-Cauchy sequence has a
point `p` with `d p (x k) → 0`, namely the copy of the limit of its
positions. (The `[CompleteSpace T]` hypothesis is left as an
assumption; the circle satisfies it, but the theorem is not
instantiated there.) -/
theorem lower_complete [CompleteSpace T] (hc' : 0 ≤ c') (hcc : c' ≤ c)
    (x : ℕ → Pt2 T) (hx : LeftCauchy (d φ c c') x) :
    ∃ p, ∀ ε > 0, ∃ N, ∀ k, N ≤ k → d φ c c' p (x k) < ε := by
  have hcs : CauchySeq (fun k => pos φ (x k)) := by
    rw [Metric.cauchySeq_iff']
    intro ε hε
    obtain ⟨N, hN⟩ := hx ε hε
    refine ⟨N, fun n hn => ?_⟩
    rw [dist_comm]
    have := hN N n le_rfl hn
    have h2 := toll_nonneg hc' hcc (x N) (x n)
    unfold d at this
    linarith
  obtain ⟨q, hq⟩ := cauchySeq_tendsto_of_complete hcs
  rw [Metric.tendsto_atTop] at hq
  refine ⟨C q, fun ε hε => ?_⟩
  obtain ⟨N, hN⟩ := hq ε hε
  refine ⟨N, fun k hk => ?_⟩
  have := hN k hk
  simp only [d, pos, toll, add_zero]
  rwa [dist_comm]

/-- At `c' = 0` the space is that of the toll-spiral paper's
Proposition 7.3, and the deep integer `-1` and its boundary copy are
isomorphic: distance zero in both directions. -/
theorem pair_iso :
    d φ c 0 (Z (-1)) (C (φ (-1))) = 0 ∧ d φ c 0 (C (φ (-1))) (Z (-1)) = 0 := by
  constructor <;> simp [d, pos, toll]

/-- ...but the shift separates their images: at the seam `-1 ↦ 0` the
toll fires, so the shift does not preserve isomorphy and cannot
descend to the skeletal quotient (Remark 6.3). -/
theorem shift_separates (ho : IsOrbit σ φ) :
    d φ c 0 (S σ (Z (-1))) (S σ (C (φ (-1)))) = c ∧
    d φ c 0 (S σ (C (φ (-1)))) (S σ (Z (-1))) = 0 := by
  have h0 : σ (φ (-1)) = φ 0 := by rw [ho.step]; norm_num
  constructor <;> simp [S, d, pos, toll, h0]

end Pt2

end Abstract

/-! ### The paper's instance: the circle and an irrational rotation -/

section Circle

open AddCircle

/-- Rotation of `ℝ/ℤ` by `θ`, as an isometric bijection. -/
noncomputable def rot (θ : ℝ) : AddCircle (1 : ℝ) ≃ᵢ AddCircle (1 : ℝ) :=
  IsometryEquiv.addRight (θ : AddCircle (1 : ℝ))

/-- The orbit `n ↦ nθ`. -/
noncomputable def orb (θ : ℝ) (n : ℤ) : AddCircle (1 : ℝ) := n • (θ : AddCircle (1 : ℝ))

/-- For irrational `θ`, `orb θ` is an injective orbit of `rot θ`, so
the abstract hypotheses hold for the paper's instance. -/
theorem circle_instance {θ : ℝ} (hθ : Irrational θ) : IsOrbit (rot θ) (orb θ) where
  step n := by
    simp [rot, orb, add_zsmul]
  inj := by
    intro n m h
    by_contra hnm
    have hk : n - m ≠ 0 := sub_ne_zero.2 hnm
    have h0 : ((n - m) • (θ : AddCircle (1 : ℝ))) = 0 := by
      rw [sub_zsmul]
      simp only [orb] at h
      rw [h]; simp
    rw [← AddCircle.coe_zsmul, AddCircle.coe_eq_zero_iff] at h0
    obtain ⟨j, hj⟩ := h0
    rw [zsmul_eq_mul, zsmul_eq_mul, mul_one] at hj
    exact (hθ.intCast_mul hk).ne_int j hj.symm

end Circle

end TollExamples

#print axioms TollExamples.Pt.isQPM
#print axioms TollExamples.Pt.t0
#print axioms TollExamples.Pt.F_nc
#print axioms TollExamples.Pt.F_not_iso
#print axioms TollExamples.Pt.F_inj
#print axioms TollExamples.Pt.F_misses
#print axioms TollExamples.Pt.F_range
#print axioms TollExamples.Pt.free_move
#print axioms TollExamples.Pt.symm_dist_ge
#print axioms TollExamples.Pt2.isQPM
#print axioms TollExamples.Pt2.t0
#print axioms TollExamples.Pt2.S_bij
#print axioms TollExamples.Pt2.S_nc
#print axioms TollExamples.Pt2.S_not_iso
#print axioms TollExamples.Pt2.lower_complete
#print axioms TollExamples.Pt2.pair_iso
#print axioms TollExamples.Pt2.shift_separates
#print axioms TollExamples.Pt2.free_move
#print axioms TollExamples.circle_instance


==> anc/UpperLimits.lean <==
/-
UpperLimits.lean

The upper-side rigidity theorem (Theorem 3.4) and its Yoneda
corollary (Corollary 3.6) of "Compact Quasi-Metric Spaces Are
Expand-Contract Plastic". The plasticity theorem (Theorem 3.2) is in
`LowerLimits.lean`.

Setting: a real-valued quasi-pseudo-metric d on a type X (d x x = 0,
d ≥ 0, triangle inequality; no symmetry, no separation). A sequence is
left K-Cauchy when d (x n) (x m) < ε for N ≤ n ≤ m, and y is an upper
limit of x when d (x n) y → 0.

Theorem (upper_limits_force_isometries): if
  (i)   every sequence has a left K-Cauchy subsequence,
  (ii)  every left K-Cauchy sequence has an upper limit, and
  (iii) there is no one-way free move (d x y = 0 → d y x = 0),
then every non-contractive self-map F (d x y ≤ d (F x) (F y)),
bijective or not, is an isometry.

Corollary (yoneda_forces_isometries): for a quasi-metric (the T₁
axiom: d x y = 0 → x = y) satisfying (i) in which every left
K-Cauchy sequence has a Yoneda limit (d y z = lim d (x n) z for all z),
every non-contractive self-map is an isometry.

The theorem is also given with (ii) replaced by sequential
compactness of the conjugate topology
(conj_seq_compact_forces_isometries): every sequence has a
subsequence with an upper limit. Under (i) the two forms are
equivalent (Lemma 2.3); the passage from a subsequence to the whole
left K-Cauchy sequence is UpperLimit.of_subseq.

Hypothesis (i) is the sequential characterization of hereditary
precompactness [Künzi et al. 1993, Theorem 3]; that equivalence is
cited in the paper and not mechanized here.
-/
import Mathlib.Algebra.Order.Archimedean.Real.Basic
import Mathlib.Order.Monotone.Basic

namespace UpperLimits

variable {X : Type*} (d : X → X → ℝ)

/-- The axioms of a quasi-pseudo-metric. -/
structure IsQPM : Prop where
  self : ∀ x, d x x = 0
  nonneg : ∀ x y, 0 ≤ d x y
  tri : ∀ x y z, d x z ≤ d x y + d y z

/-- Left K-Cauchy (forward-Cauchy) sequences. -/
def LeftCauchy (x : ℕ → X) : Prop :=
  ∀ ε > 0, ∃ N, ∀ n m, N ≤ n → n ≤ m → d (x n) (x m) < ε

/-- `y` is an upper limit of `x`: `d (x n) y → 0`. -/
def UpperLimit (x : ℕ → X) (y : X) : Prop :=
  ∀ ε > 0, ∃ N, ∀ n, N ≤ n → d (x n) y < ε

/-- `y` is a Yoneda limit of `x`: `d (x n) z → d y z` for every `z`. -/
def YonedaLimit (x : ℕ → X) (y : X) : Prop :=
  ∀ z, ∀ ε > 0, ∃ N, ∀ n, N ≤ n → |d (x n) z - d y z| < ε

variable {d}

lemma LeftCauchy.comp {x : ℕ → X} (hx : LeftCauchy d x) {ψ : ℕ → ℕ}
    (hψ : StrictMono ψ) : LeftCauchy d (x ∘ ψ) := by
  intro ε hε
  obtain ⟨N, hN⟩ := hx ε hε
  exact ⟨N, fun n m hn hnm =>
    hN (ψ n) (ψ m) (le_trans hn (hψ.id_le n)) (hψ.monotone hnm)⟩

/-- Every Yoneda limit is an upper limit (take `z = y`). -/
lemma YonedaLimit.upperLimit (hq : IsQPM d) {x : ℕ → X} {y : X}
    (h : YonedaLimit d x y) : UpperLimit d x y := by
  intro ε hε
  obtain ⟨N, hN⟩ := h y ε hε
  refine ⟨N, fun n hn => ?_⟩
  have := hN n hn
  rw [hq.self y, sub_zero, abs_lt] at this
  exact this.2

/-- Iterates of a non-contractive map are non-contractive. -/
lemma iter_nc {F : X → X} (hF : ∀ x y, d x y ≤ d (F x) (F y)) (k : ℕ) (x y : X) :
    d x y ≤ d (F^[k] x) (F^[k] y) := by
  induction k generalizing x y with
  | zero => simp
  | succ k ih =>
    rw [Function.iterate_succ_apply, Function.iterate_succ_apply]
    exact (hF x y).trans (ih (F x) (F y))

/-- From `d (F^[n] a) (F^[n'] a)` to a forward return of `a`. -/
lemma pull_back {F : X → X} (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a : X)
    {n n' : ℕ} (h : n < n') :
    d a (F^[n' - n] a) ≤ d (F^[n] a) (F^[n'] a) := by
  have key := iter_nc hF n a (F^[n' - n] a)
  have e : F^[n] (F^[n' - n] a) = F^[n'] a := by
    rw [← Function.iterate_add_apply]
    congr 1
    omega
  rwa [e] at key

variable (d)

/-- Hypothesis (i): every sequence has a left K-Cauchy subsequence. -/
def SeqHP : Prop :=
  ∀ u : ℕ → X, ∃ φ : ℕ → ℕ, StrictMono φ ∧ LeftCauchy d (u ∘ φ)

variable {d}

/-- Forward returns, jointly for two points. -/
lemma forward_return (hi : SeqHP d) {F : X → X}
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X) :
    ∀ ε > 0, ∃ m, 1 ≤ m ∧ d a (F^[m] a) < ε ∧ d b (F^[m] b) < ε := by
  obtain ⟨φ, hφ, hcφ⟩ := hi (fun n => F^[n] a)
  obtain ⟨ψ, hψ, hcψ⟩ := hi (fun k => F^[φ k] b)
  have hca := hcφ.comp hψ
  have hθ : StrictMono (φ ∘ ψ) := hφ.comp hψ
  intro ε hε
  obtain ⟨N1, hN1⟩ := hca ε hε
  obtain ⟨N2, hN2⟩ := hcψ ε hε
  set N := max N1 N2
  have hlt : φ (ψ N) < φ (ψ (N + 1)) := hθ (Nat.lt_succ_self N)
  refine ⟨φ (ψ (N + 1)) - φ (ψ N), by omega, ?_, ?_⟩
  · exact lt_of_le_of_lt (pull_back hF a hlt)
      (hN1 N (N + 1) (le_max_left _ _) (Nat.le_succ N))
  · exact lt_of_le_of_lt (pull_back hF b hlt)
      (hN2 N (N + 1) (le_max_right _ _) (Nat.le_succ N))

lemma one_div_succ_le {n k : ℕ} (h : n ≤ k) :
    1 / ((k : ℝ) + 1) ≤ 1 / ((n : ℝ) + 1) := by
  apply one_div_le_one_div_of_le (by positivity)
  exact_mod_cast Nat.succ_le_succ h

/-- The mixed recurrence: a backward return for `a` and a forward
return for `b`, at a common time. -/
lemma mixed_return (hq : IsQPM d) (hi : SeqHP d)
    (hii : ∀ x : ℕ → X, LeftCauchy d x → ∃ y, UpperLimit d x y)
    (hiii : ∀ x y, d x y = 0 → d y x = 0) {F : X → X}
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X) :
    ∀ ε > 0, ∃ m, 1 ≤ m ∧ d (F^[m] a) a < ε ∧ d b (F^[m] b) < ε := by
  have hfr := forward_return hi hF a b
  choose m hm1 hma hmb using
    fun i : ℕ => hfr (1 / ((i : ℝ) + 1)) (by positivity)
  obtain ⟨ψ, hψ, hcψ⟩ := hi (fun i => F^[m i] a)
  obtain ⟨y, hy⟩ := hii _ hcψ
  -- the upper limit sits at distance zero above `a`
  have hay : d a y = 0 := by
    refine le_antisymm ?_ (hq.nonneg a y)
    refine le_of_forall_pos_lt_add fun ε hε => ?_
    obtain ⟨K, hK⟩ := hy (ε / 2) (by positivity)
    obtain ⟨n0, hn0⟩ := exists_nat_one_div_lt (show (0 : ℝ) < ε / 2 by positivity)
    set k := max K n0
    have h1 := hK k (le_max_left _ _)
    have h2 : d a (F^[m (ψ k)] a) < ε / 2 :=
      lt_of_lt_of_le (hma (ψ k))
        ((one_div_succ_le ((le_max_right K n0).trans (hψ.id_le k)))) |>.trans hn0
    have h3 := hq.tri a (F^[m (ψ k)] a) y
    simp only [Function.comp] at h1
    linarith
  have hya : d y a = 0 := hiii a y hay
  intro ε hε
  obtain ⟨K, hK⟩ := hy ε hε
  obtain ⟨n0, hn0⟩ := exists_nat_one_div_lt hε
  set k := max K n0
  refine ⟨m (ψ k), hm1 _, ?_, ?_⟩
  · have h1 := hK k (le_max_left _ _)
    simp only [Function.comp] at h1
    have h2 := hq.tri (F^[m (ψ k)] a) y a
    linarith
  · exact lt_of_lt_of_le (hmb (ψ k))
      (one_div_succ_le ((le_max_right K n0).trans (hψ.id_le k))) |>.trans hn0

/-- THEOREM 3.4: upper limits force isometries. -/
theorem upper_limits_force_isometries (hq : IsQPM d) (hi : SeqHP d)
    (hii : ∀ x : ℕ → X, LeftCauchy d x → ∃ y, UpperLimit d x y)
    (hiii : ∀ x y, d x y = 0 → d y x = 0) {F : X → X}
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X) :
    d (F a) (F b) = d a b := by
  refine le_antisymm ?_ (hF a b)
  refine le_of_forall_pos_lt_add fun ε hε => ?_
  obtain ⟨m, hm1, hma, hmb⟩ :=
    mixed_return hq hi hii hiii hF a b (ε / 2) (by positivity)
  obtain ⟨k, rfl⟩ : ∃ k, m = k + 1 := ⟨m - 1, by omega⟩
  have h1 : d (F a) (F b) ≤ d (F^[k + 1] a) (F^[k + 1] b) := by
    rw [Function.iterate_succ_apply, Function.iterate_succ_apply]
    exact iter_nc hF k (F a) (F b)
  have h2 := hq.tri (F^[k + 1] a) a (F^[k + 1] b)
  have h3 := hq.tri a b (F^[k + 1] b)
  linarith

/-- COROLLARY 3.6: for a quasi-metric (the T₁ axiom) in which
every left K-Cauchy sequence has a Yoneda limit, every non-contractive
self-map is an isometry. -/
theorem yoneda_forces_isometries (hq : IsQPM d) (hc : ∀ x y, d x y = 0 → x = y)
    (hi : SeqHP d)
    (hY : ∀ x : ℕ → X, LeftCauchy d x → ∃ y, YonedaLimit d x y)
    {F : X → X} (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X) :
    d (F a) (F b) = d a b := by
  refine upper_limits_force_isometries hq hi ?_ ?_ hF a b
  · intro x hx
    obtain ⟨y, hy⟩ := hY x hx
    exact ⟨y, hy.upperLimit hq⟩
  · intro x y hxy
    obtain rfl := hc x y hxy
    exact hq.self x

/-- An upper limit of a subsequence of a left K-Cauchy sequence is an
upper limit of the whole sequence (Lemma 2.2). -/
lemma UpperLimit.of_subseq (hq : IsQPM d) {x : ℕ → X} (hx : LeftCauchy d x)
    {φ : ℕ → ℕ} (hφ : StrictMono φ) {y : X} (hy : UpperLimit d (x ∘ φ) y) :
    UpperLimit d x y := by
  intro ε hε
  obtain ⟨N, hN⟩ := hx (ε / 2) (by positivity)
  obtain ⟨K, hK⟩ := hy (ε / 2) (by positivity)
  refine ⟨N, fun n hn => ?_⟩
  set k := max K n
  have h1 := hN n (φ k) hn ((le_max_right K n).trans (hφ.id_le k))
  have h2 := hK k (le_max_left _ _)
  have h3 := hq.tri (x n) (x (φ k)) y
  simp only [Function.comp] at h2
  linarith

/-- THEOREM 3.4 in its compactness form: (i), the R₀ axiom, and
sequential compactness of the conjugate topology (every sequence has
a subsequence with an upper limit). -/
theorem conj_seq_compact_forces_isometries (hq : IsQPM d) (hi : SeqHP d)
    (hsc : ∀ u : ℕ → X, ∃ φ : ℕ → ℕ, StrictMono φ ∧ ∃ y, UpperLimit d (u ∘ φ) y)
    (hiii : ∀ x y, d x y = 0 → d y x = 0) {F : X → X}
    (hF : ∀ x y, d x y ≤ d (F x) (F y)) (a b : X) :
    d (F a) (F b) = d a b := by
  refine upper_limits_force_isometries hq hi ?_ hiii hF a b
  intro x hx
  obtain ⟨φ, hφ, y, hy⟩ := hsc x
  exact ⟨y, hy.of_subseq hq hx hφ⟩

end UpperLimits

#print axioms UpperLimits.mixed_return
#print axioms UpperLimits.upper_limits_force_isometries
#print axioms UpperLimits.yoneda_forces_isometries
#print axioms UpperLimits.conj_seq_compact_forces_isometries


==> anc/lake-manifest.json <==
{
  "version": "1.2.0",
  "packagesDir": ".lake/packages",
  "packages": [
    {
      "url": "https://github.com/leanprover-community/mathlib4",
      "type": "git",
      "subDir": null,
      "scope": "",
      "rev": "81a5d257c8e410db227a6665ed08f64fea08e997",
      "name": "mathlib",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v4.32.0",
      "inherited": false,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/plausible",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "e12c1910fe855cbfc38803cd4e55543906d5fa62",
      "name": "plausible",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/LeanSearchClient",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
      "name": "LeanSearchClient",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/import-graph",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "7e9612bf0b9ee66db3cb5b9988a35afc706f5a12",
      "name": "importGraph",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/ProofWidgets4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "6e311e2a844da9b2cc3971187df2fe0066947b93",
      "name": "proofwidgets",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/aesop",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "a7dbf0c63b694e47f425f3dcddbc0e178bb432d3",
      "name": "aesop",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/quote4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "38d591e778f100aec9762bb582f9c7f55f50e9dc",
      "name": "Qq",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/batteries",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "023ce7d62a0531e22a5331e20b587817a80d49ff",
      "name": "batteries",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover/lean4-cli",
      "type": "git",
      "subDir": null,
      "scope": "leanprover",
      "rev": "88679d088c9720c27ebdf2ba4dafe17341747f94",
      "name": "Cli",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v4.32.0",
      "inherited": true,
      "configFile": "lakefile.toml"
    }
  ],
  "name": "bijection_structure",
  "lakeDir": ".lake",
  "fixedToolchain": false
}

==> anc/lakefile.toml <==
name = "bijection_structure"
defaultTargets = ["UpperLimits", "LowerLimits", "TollExamples", "Register", "Structure", "Converses"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4"
rev = "v4.32.0"

[[lean_lib]]
name = "UpperLimits"

[[lean_lib]]
name = "LowerLimits"

[[lean_lib]]
name = "TollExamples"

[[lean_lib]]
name = "Register"

[[lean_lib]]
name = "Structure"

[[lean_lib]]
name = "Converses"


==> anc/lean-toolchain <==
leanprover/lean4:v4.32.0

